Exact Flux Vacua, Symmetries, and the Structure of the Landscape

Identifying flux vacua in string theory with stabilized complex structure moduli presents a significant challenge, necessitating the minimization of a scalar potential complicated by infinitely many exponential corrections. In order to obtain exact results we connect three central topics: transcendentality or algebraicity of coupling functions, emergent symmetries, and the distribution of vacua. Beginning with explicit examples, we determine the first exact landscape of flux vacua with a vanishing superpotential within F-theory compactifications on a genuine Calabi-Yau fourfold. We find that along certain symmetry loci in moduli space the generically transcendental vacuum conditions become algebraic and can be described using the periods of a K3 surface. On such loci the vacua become dense when we do not bound the flux tadpole, while imposing the tadpole bound yields a small finite landscape of distinct vacua. Away from these symmetry loci, the transcendentality of the fourfold periods ensures that there are only a finite number of vacua with a vanishing superpotential, even when the tadpole constraint is removed. These observations exemplify the general patterns emerging in the bulk of moduli space that we expose in this work. They are deeply tied to the arithmetic structure underlying flux vacua and generalize the finiteness claims about rational CFTs and rank-two attractors. From a mathematical perspective, our study is linked with the recent landmark results by Baldi, Klingler, and Ullmo about the Hodge locus that arose from connecting tame geometry and Hodge theory.

==> anc/ExactVacuaCY3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    417300,      11034]
NotebookOptionsPosition[    379842,      10475]
NotebookOutlinePosition[    380239,      10491]
CellTagsIndexPosition[    380196,      10488]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Useful functions", "Section",
 CellChangeTimes->{{3.9122416444794273`*^9, 
  3.912241647271381*^9}},ExpressionUUID->"87c6bbfb-cc84-4546-aa2e-\
b6b572d30887"],

Cell[CellGroupData[{

Cell["Other useful functions", "Subsubsection",
 CellChangeTimes->{{3.917271510986125*^9, 3.91727151353717*^9}, {
  3.9180493991130457`*^9, 
  3.918049400296091*^9}},ExpressionUUID->"12130201-4fa0-4f58-8dc7-\
12138335be05"],

Cell["Function used in expanding functions up to given order:", "Text",
 CellChangeTimes->{{3.912241732289613*^9, 
  3.9122417398849297`*^9}},ExpressionUUID->"4bcdb248-33a2-4b43-9db3-\
8eb5eb1647a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{"func_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"func", "/.", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["\[Phi]", "i_"], "->", 
             RowBox[{"\[Lambda]", " ", 
              SubscriptBox["\[Phi]", "i"]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]bar", "i_"], "->", 
            RowBox[{"\[Lambda]", " ", 
             SubscriptBox["\[Phi]bar", "i"]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Psi]", "i_"], "->", 
           RowBox[{"\[Lambda]", " ", 
            SubscriptBox["\[Psi]", "i"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["q", "i_"], "->", 
          RowBox[{"\[Lambda]", " ", 
           SubscriptBox["q", "i"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["qbar", "i_"], "->", 
         RowBox[{"\[Lambda]", " ", 
          SubscriptBox["qbar", "i"]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.912241648744121*^9, 3.912241723466693*^9}, {
   3.91224649966562*^9, 3.912246506250587*^9}, {3.913184051585166*^9, 
   3.9131840730759907`*^9}, 3.913184107511753*^9, {3.9131842078246717`*^9, 
   3.913184210620697*^9}, {3.913289118302187*^9, 3.9132891210741243`*^9}, {
   3.91343086453792*^9, 3.91343086855105*^9}, {3.913798679614956*^9, 
   3.9137986828537607`*^9}, {3.913978666911812*^9, 3.913978669789219*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"926bab09-e4ed-400a-a46c-a498c849d275"],

Cell["\<\
Here we include useful functions for manipulations of vector spaces \
(monodromy weight filtration, Deligne splitting, intersections of vector \
spaces and such)\
\>", "Text",
 CellChangeTimes->{{3.917271514653446*^9, 3.917271560958269*^9}, {
  3.917280479610744*^9, 
  3.917280486938087*^9}},ExpressionUUID->"95d6dcd5-e4ec-4d0b-9fd6-\
07eb38f681ad"],

Cell["\<\
Commands for computation of the basis for various vector spaces. In \
particular, commands that compute a basis for the image of a matrix \
(ImageSpace), for the intersection between vector spaces \
(IntersectionSpaceTwo for two bases, IntersectionSpace for multiple bases), \
and for the union of vector spaces (UnionSpace). As input these commands take \
a matrix (ImageSpace) or (two or more) independent bases \
(IntersectionSpaceTwo, IntersectionSpace, UnionSpace), and as output they \
will always give an independent basis of vectors.\
\>", "Text",
 CellChangeTimes->{{3.7662869871824408`*^9, 3.7662870744081926`*^9}, {
  3.766287182601918*^9, 3.766287190175617*^9}, {3.7662872246301804`*^9, 
  3.7662872441781473`*^9}, {3.7662879190740204`*^9, 3.766287927761376*^9}, {
  3.766288703252*^9, 3.766288708081728*^9}, {3.766294123370652*^9, 
  3.7662941445747128`*^9}, {3.7662942895868316`*^9, 3.7662943016152916`*^9}, {
  3.7663779657887125`*^9, 3.766378014174858*^9}, {3.766378052072262*^9, 
  3.7663781162686176`*^9}, {3.7663781529951897`*^9, 
  3.7663782641415844`*^9}},ExpressionUUID->"65752fbc-1c25-42e7-9550-\
4791b93eacce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ImageSpace", "[", "matrix_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "c1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", " ", "=", " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "matrix", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c1", "=", 
       RowBox[{"RowReduce", "[", 
        RowBox[{"Transpose", "[", "matrix", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"#", ",", "n"}], "]"}], "!=", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
        "]"}], "[", "c1", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ImageSpace", "[", "M", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7662875580774045`*^9, 3.766287734595544*^9}, {
   3.7662878161822968`*^9, 3.7662879049704237`*^9}, {3.76628797243459*^9, 
   3.766287987050734*^9}, {3.7662882485054655`*^9, 3.7662882543820367`*^9}, 
   3.7663188662913456`*^9, 3.766928361248026*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"fb5ae151-dd1d-41a9-8a86-d9dd079520ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntersectionSpaceTwo", "[", 
    RowBox[{"basis1_", ",", "basis2_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "basis1", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "basis2", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", "0"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "basis1", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"basis1", ",", "basis1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"basis2", ",", 
              RowBox[{"0", "*", "basis2"}]}], "}"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c2", "=", 
         RowBox[{"RowReduce", "[", "c1", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"c3", "=", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"#", ",", "n"}], "]"}], "\[Equal]", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
           "]"}], "[", "c2", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"c4", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"#", ",", 
              RowBox[{"-", "n"}]}], "]"}], "&"}], ",", "c3"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"#", ",", "n"}], "]"}], "!=", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
          "]"}], "[", "c4", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IntersectionSpaceTwo", "[", 
  RowBox[{"B1", ",", "B2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntersectionSpaceTwo", "[", 
   RowBox[{"B2", ",", "B2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntersectionSpaceTwo", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7662872808900075`*^9, 3.7662874741237307`*^9}, {
   3.7662875081527233`*^9, 3.7662875296526413`*^9}, {3.7662879448706303`*^9, 
   3.766287969543994*^9}, {3.766288343044588*^9, 3.766288349686842*^9}, {
   3.7662942757260485`*^9, 3.766294279211956*^9}, {3.7662968992440414`*^9, 
   3.7662969172283173`*^9}, {3.76629695257878*^9, 3.7662969779236636`*^9}, {
   3.7662970150038834`*^9, 3.7662970557495794`*^9}, {3.766297111707033*^9, 
   3.7662971185506926`*^9}, {3.7662973341118035`*^9, 3.766297345377299*^9}, {
   3.76630924692315*^9, 3.7663092568605494`*^9}, {3.7663095184594307`*^9, 
   3.7663095517919636`*^9}, {3.7663188578209453`*^9, 3.7663188619632416`*^9}, 
   3.7669283555203347`*^9, {3.7670711145522995`*^9, 3.7670711548109145`*^9}, {
   3.7673484615652895`*^9, 3.7673484653092318`*^9}, {3.7674311147458086`*^9, 
   3.7674311197288785`*^9}, {3.7674311837580643`*^9, 3.7674312142710257`*^9}, 
   3.767431250503864*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"5e8e5eb4-739c-457d-b048-d3dcced2ac8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.767431250956291*^9, 3.76743125763551*^9}, {
   3.767431478247114*^9, 3.767431499930509*^9}, {3.767431992331086*^9, 
   3.767432019233478*^9}, 3.7674320824795246`*^9, {3.767432244036416*^9, 
   3.767432271017226*^9}, 3.767440816867182*^9, 3.7674408634988704`*^9, 
   3.767441005089199*^9, 3.7674411176365075`*^9, 3.7674411831243467`*^9, 
   3.7674412156170683`*^9, 3.7674413665075383`*^9, 3.767441473588112*^9, 
   3.7674996111804757`*^9, 3.767499677456202*^9, {3.7674997631951594`*^9, 
   3.7674997849591894`*^9}, 3.7674998267770076`*^9, {3.767500786405654*^9, 
   3.767500813273363*^9}, {3.7675015891435194`*^9, 3.7675016038291073`*^9}, 
   3.76750164552235*^9, {3.7675023094259605`*^9, 3.767502340956358*^9}, 
   3.7675024000001564`*^9, {3.7675025473688436`*^9, 3.767502576799614*^9}, 
   3.767502619503912*^9, 3.767502680389685*^9, 3.7675032742183266`*^9, {
   3.7675033523564315`*^9, 3.7675033721732445`*^9}, 3.767503576823926*^9, {
   3.767503704506252*^9, 3.7675037303394485`*^9}, 3.767503918961649*^9, 
   3.7675040517465086`*^9, {3.7675043694434285`*^9, 3.7675043966906385`*^9}, {
   3.767504435792375*^9, 3.7675044553848343`*^9}, {3.7675044878732786`*^9, 
   3.7675044998648977`*^9}, {3.767504571214682*^9, 3.7675045823765154`*^9}, {
   3.767504613023281*^9, 3.7675046200590787`*^9}, 3.7675046895378532`*^9, 
   3.767504843118277*^9, 3.767504974725978*^9, 3.7675052867906704`*^9, 
   3.7675053621711397`*^9, 3.7675055600365953`*^9, 3.7675059867161264`*^9, 
   3.7675060331650834`*^9, 3.7675060680627728`*^9, {3.7675061385111237`*^9, 
   3.7675061934858146`*^9}, 3.7675062269155273`*^9, 3.767506257576749*^9, 
   3.7675065129337096`*^9, 3.767506671964678*^9, 3.767507150611799*^9, 
   3.767507183568258*^9, 3.7675072685567465`*^9, 3.7675200282718267`*^9, 
   3.767521446192815*^9, {3.767521485719641*^9, 3.7675215111831465`*^9}, 
   3.7675215621590505`*^9, {3.7675227204463263`*^9, 3.7675227346221266`*^9}, 
   3.7675229025311975`*^9, 3.767523672893201*^9, {3.76752370832521*^9, 
   3.767523736744707*^9}, 3.7675237791918683`*^9, 3.7675238208328247`*^9, 
   3.7675244159331923`*^9, {3.7675249179583817`*^9, 3.7675249333168244`*^9}, {
   3.7675249825216627`*^9, 3.767525001498614*^9}, {3.7675272926703053`*^9, 
   3.7675273177907176`*^9}, 3.7675273850560446`*^9, {3.7675274517816052`*^9, 
   3.7675274713884916`*^9}, 3.7675276084872613`*^9, {3.767527653073413*^9, 
   3.767527671171425*^9}, 3.7675279211314335`*^9, 3.767528096546772*^9, {
   3.7675281785223846`*^9, 3.7675282057340803`*^9}, {3.7675282450366383`*^9, 
   3.767528371987748*^9}, 3.7675284053273497`*^9, 3.7675284550421705`*^9, 
   3.7675292591645403`*^9, 3.7675293522075167`*^9, 3.7675297248832664`*^9, 
   3.767530296303384*^9, 3.767530358652567*^9, 3.7675304318764086`*^9, 
   3.767530543341093*^9, 3.767530767534003*^9, 3.7675312823791113`*^9, {
   3.76753131675861*^9, 3.7675313460141916`*^9}, 3.7675882721431413`*^9, 
   3.7675883441055784`*^9, 3.767588452829947*^9, 3.7675885229651833`*^9, 
   3.767588617247772*^9, 3.767588777618965*^9, 3.767588843739727*^9, 
   3.7675901015665007`*^9, {3.767590252432044*^9, 3.7675902701262856`*^9}, 
   3.7675904020772467`*^9, 3.767676451711338*^9, 3.7676765300323067`*^9, 
   3.7676766079541845`*^9, 3.767676668050319*^9, 3.767677044649246*^9, 
   3.7676773154565964`*^9, 3.767677375553015*^9, {3.7676775834323015`*^9, 
   3.7676775946983995`*^9}, 3.7676778088405676`*^9, {3.767677851575121*^9, 
   3.7676778729487753`*^9}, {3.76768039849401*^9, 3.76768042625109*^9}, 
   3.767687386320595*^9, 3.767687421810089*^9, {3.7676876169460154`*^9, 
   3.7676876349863443`*^9}, 3.7676892326607094`*^9, 3.767690161982354*^9, 
   3.7676902132134886`*^9, 3.7676903925279417`*^9, 3.7676904771617627`*^9, 
   3.7685421136593475`*^9, 3.7685422093815203`*^9, 3.7685422583711634`*^9, 
   3.7685528813554535`*^9, 3.768552918042152*^9, {3.768553106471487*^9, 
   3.768553122639793*^9}, 3.7685531585802307`*^9, {3.768553306070216*^9, 
   3.768553330864111*^9}, 3.7685538325117016`*^9, 3.768554141692629*^9, 
   3.7685578305121274`*^9, 3.768559511145795*^9, 3.768560025719899*^9, 
   3.768560393005062*^9, 3.768562953457156*^9, 3.768563502132784*^9, 
   3.7685636418667855`*^9, 3.7685650931612763`*^9, 3.7685654274625235`*^9, 
   3.768568199427658*^9, 3.76862610612763*^9, 3.7686289715156183`*^9, 
   3.7686291976673827`*^9, 3.768645139657816*^9, 3.7686534353318253`*^9, 
   3.7686534799026003`*^9, 3.7686536834128675`*^9, 3.768653834570035*^9, 
   3.7686538667373657`*^9, 3.7686541353733406`*^9, 3.7686543425241137`*^9, 
   3.7686549494702835`*^9, {3.768655547752541*^9, 3.768655576705779*^9}, 
   3.768655760359579*^9, 3.7686558144174557`*^9, 3.7686558781879864`*^9, 
   3.7687139396146235`*^9, 3.76871401899564*^9, 3.768715973812635*^9, 
   3.7687182107802467`*^9, 3.7687288612494345`*^9, 3.76872913846782*^9, 
   3.7687296733288636`*^9, 3.76873052462285*^9, 3.7687314702016935`*^9, {
   3.768731674659131*^9, 3.768731698832798*^9}, 3.7687366845432777`*^9, 
   3.768736831251343*^9, 3.7687368844789915`*^9, 3.768737102721901*^9, 
   3.768737359361417*^9, 3.7687376649193583`*^9, 3.768738391767018*^9, 
   3.768738672281522*^9, 3.7687390923854365`*^9, 3.768739141041684*^9, 
   3.768797937096158*^9, 3.7687980164049697`*^9, 3.7687981284458475`*^9, 
   3.7687981869041753`*^9, 3.768798253412799*^9, 3.7687989395960207`*^9, 
   3.7687994936893787`*^9, 3.7687995656238966`*^9, 3.7687997600752835`*^9, 
   3.7687997982176485`*^9, 3.7687999861290584`*^9, 3.768800043738099*^9, 
   3.7688000752357388`*^9, 3.7688001875345345`*^9, 3.7688004339103365`*^9, 
   3.768800551893191*^9, 3.7688008815783815`*^9, 3.768801114613536*^9, 
   3.768801250463492*^9, {3.7688013571978188`*^9, 3.768801386260025*^9}, 
   3.7688017348591824`*^9, 3.768804644929147*^9, 3.768804947483644*^9, 
   3.7688115196594*^9, 3.7688116697969494`*^9, 3.7688117418552985`*^9, 
   3.7688118189558735`*^9, 3.7688127813058586`*^9, 3.7688131827110157`*^9, 
   3.7688136286430073`*^9, 3.7689003897056327`*^9, 3.768900476964178*^9, 
   3.768900637068972*^9, {3.7689008387395835`*^9, 3.7689008583960857`*^9}, {
   3.768901126390403*^9, 3.7689011462018394`*^9}, 3.7689012002879295`*^9, {
   3.76890138237191*^9, 3.768901409289285*^9}, 3.768902111001894*^9, 
   3.768902146466251*^9, 3.7689025266026316`*^9, 3.768902964265485*^9, 
   3.7689034949379845`*^9, 3.7689043271497617`*^9, 3.7689045632786283`*^9, 
   3.7689051014641905`*^9, {3.7689066459389625`*^9, 3.7689066666853924`*^9}, 
   3.768906931991388*^9, 3.7689074310614195`*^9, 3.7689085517572336`*^9, 
   3.768910168828246*^9, 3.768911063128111*^9, 3.768911152419143*^9, 
   3.7692311808278046`*^9, 3.7692312154806824`*^9, 3.7692313196505947`*^9, 
   3.779009309365774*^9, 3.780129604015572*^9, 3.7807361321984425`*^9, 
   3.780736590713378*^9, 3.7807388696042566`*^9, 3.780738975186878*^9, 
   3.780740498051409*^9, 3.780740776929537*^9, 3.780741110377237*^9, 
   3.7808074055742283`*^9, 3.7808225207802877`*^9, 3.781245191458397*^9, 
   3.7812666149159603`*^9, 3.78141535765112*^9, 3.78159343162449*^9, 
   3.7815957209826803`*^9, 3.7818487120391307`*^9, 3.781951539598832*^9, 
   3.781955974280883*^9, 3.7826287598557415`*^9, 3.7848726443541956`*^9, 
   3.7854935026738033`*^9, 3.785655969916622*^9, 3.7922185791448355`*^9, 
   3.792754236002068*^9, 3.7930944935982466`*^9, 3.7931094737419934`*^9, 
   3.793109704066244*^9, 3.7934398279275246`*^9, 3.7936024623327847`*^9, 
   3.793689210646927*^9, 3.793801458345394*^9, 3.7941478197232428`*^9, 
   3.794818764085868*^9, 3.7967069926016703`*^9, 3.796707029642902*^9, 
   3.7969652627599545`*^9, 3.7969772962562666`*^9, 3.797054268155015*^9, 
   3.7971426053133955`*^9, 3.7972238196014476`*^9, 3.813988759532855*^9, 
   3.814533041465398*^9, 3.814693641060494*^9, 3.814858444735569*^9, 
   3.8160191326783757`*^9, 3.8161493940411043`*^9, 3.825945980452397*^9, 
   3.8259491057482786`*^9, 3.8260155449821067`*^9, 3.826037868452321*^9, 
   3.8261624254394903`*^9, 3.826166097175823*^9, 3.8262513590155463`*^9, 
   3.826260182630423*^9, 3.8262761042748475`*^9, 3.8290138003609858`*^9, 
   3.8290149805475187`*^9, 3.8299699746920013`*^9, {3.829981912457822*^9, 
   3.829981934672364*^9}, 3.8302418186640205`*^9, 3.830241855463149*^9, 
   3.8327762596075583`*^9, 3.833270227690029*^9, 3.8333365147614155`*^9, 
   3.8334521414142776`*^9, 3.833470418897251*^9, 3.833523547137958*^9, 
   3.833523629815461*^9, 3.833607872927339*^9, 3.839925954129471*^9, 
   3.917280530503673*^9, 3.9172919033289557`*^9, {3.917300234889016*^9, 
   3.91730024779622*^9}, 3.917302517308379*^9, 3.917304316610794*^9, 
   3.9173151495326033`*^9, 3.917356105010298*^9, 3.917384922937895*^9, 
   3.917469906988768*^9, 3.91751572750508*^9, 3.917531381641245*^9, 
   3.9180493617252483`*^9, 3.918049392063189*^9, 3.91812924461171*^9, 
   3.918203583914735*^9, 3.918218479442436*^9, 3.918286586064044*^9, 
   3.9182992679075623`*^9, 3.918313312605962*^9, 3.9183154697856197`*^9, 
   3.918549417598089*^9, 3.918806405699535*^9, 3.918908464220915*^9, 
   3.919326972167926*^9, 3.919435730979895*^9, 3.919505781282185*^9, 
   3.920032344130295*^9, 3.921657635650848*^9, 3.922181982725203*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"5bf2b5b9-927e-47a2-93fc-754bdd8a6697"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntersectionSpace", "[", "bases__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"baseslist", ",", "d", ",", "intersection"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"baseslist", "=", 
       RowBox[{"{", "bases", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", "=", 
       RowBox[{
        RowBox[{"Dimensions", "[", "baseslist", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"intersection", "=", 
       RowBox[{"baseslist", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"intersection", "=", 
         RowBox[{"IntersectionSpaceTwo", "[", 
          RowBox[{"intersection", ",", 
           RowBox[{"baseslist", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "d"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "intersection"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IntersectionSpace", "[", 
  RowBox[{"B1", ",", "B2", ",", "B3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntersectionSpace", "[", 
   RowBox[{"B1", ",", "B2", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", "B1"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7662952610565014`*^9, 3.766295320374214*^9}, {
   3.7662953814101067`*^9, 3.766295387863219*^9}, {3.766296176615131*^9, 
   3.7662962113690257`*^9}, {3.766296364180792*^9, 3.766296591308419*^9}, {
   3.7662966250647745`*^9, 3.7662966529551134`*^9}, {3.766296940717931*^9, 
   3.766296948500644*^9}, {3.7662971370985155`*^9, 3.766297140098521*^9}, {
   3.7662971850399175`*^9, 3.7662972309333167`*^9}, {3.7662972663649583`*^9, 
   3.766297321322012*^9}, {3.7663093135539417`*^9, 3.76630933494606*^9}, {
   3.7663188549928007`*^9, 3.766318855555329*^9}, 3.766928352887886*^9, {
   3.767431089961974*^9, 3.7674311005858283`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1bb20de9-7485-44b2-8364-1e853e2ccee5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7674311008433914`*^9, 3.767431257642628*^9, {3.7674314782681293`*^9, 
   3.7674314999495173`*^9}, {3.7674319923515997`*^9, 3.767432019263686*^9}, 
   3.767432082503234*^9, {3.7674322440554285`*^9, 3.767432271041993*^9}, 
   3.7674408168772926`*^9, 3.7674408635188837`*^9, 3.767441005108943*^9, 
   3.767441117656521*^9, 3.767441183135459*^9, 3.767441215637082*^9, 
   3.7674413665312357`*^9, 3.767441473599269*^9, 3.7674996111804757`*^9, 
   3.767499677471932*^9, {3.767499763210784*^9, 3.7674997849763184`*^9}, 
   3.7674998267946396`*^9, {3.767500786421292*^9, 3.767500813273363*^9}, {
   3.7675015891591444`*^9, 3.7675016038447266`*^9}, 3.7675016455379744`*^9, {
   3.7675023094476075`*^9, 3.767502340971966*^9}, 3.7675024000157814`*^9, {
   3.7675025473894978`*^9, 3.7675025768152266`*^9}, 3.7675026195195246`*^9, 
   3.7675026804053097`*^9, 3.767503274226408*^9, {3.767503352387116*^9, 
   3.7675033721783533`*^9}, 3.76750357683994*^9, {3.7675037045224485`*^9, 
   3.7675037303691387`*^9}, 3.7675039189913397`*^9, 3.7675040517645235`*^9, {
   3.767504369460477*^9, 3.767504396706662*^9}, {3.767504435808945*^9, 
   3.7675044554058537`*^9}, {3.7675044878813715`*^9, 3.767504499885914*^9}, {
   3.7675045712487683`*^9, 3.767504582398533*^9}, {3.767504613046298*^9, 
   3.7675046200800934`*^9}, 3.7675046895603714`*^9, 3.767504843144948*^9, 
   3.767504974748994*^9, 3.7675052868126855`*^9, 3.767505362191905*^9, 
   3.767505560056718*^9, 3.7675059867361403`*^9, 3.7675060331850967`*^9, 
   3.767506068070097*^9, {3.767506138532138*^9, 3.7675061935039577`*^9}, 
   3.7675062269452*^9, 3.767506257597907*^9, 3.76750651295522*^9, 
   3.7675066719854856`*^9, 3.767507150618803*^9, 3.767507183589382*^9, 
   3.7675072685870323`*^9, 3.7675200283024883`*^9, 3.7675214462128286`*^9, {
   3.7675214857411785`*^9, 3.767521511196266*^9}, 3.767521562179838*^9, {
   3.767522720468341*^9, 3.7675227346362467`*^9}, 3.767522902568822*^9, 
   3.767523672925871*^9, {3.767523708347234*^9, 3.767523736761978*^9}, 
   3.767523779198856*^9, 3.7675238208543005`*^9, 3.767524415954708*^9, {
   3.7675249179803967`*^9, 3.767524933340226*^9}, {3.767524982543397*^9, 
   3.767525001509727*^9}, {3.7675272926918344`*^9, 3.7675273178132353`*^9}, 
   3.7675273850781684`*^9, {3.7675274518212676`*^9, 3.76752747141716*^9}, 
   3.7675276085110674`*^9, {3.76752765312316*^9, 3.767527671197957*^9}, 
   3.76752792115917*^9, 3.767528096571788*^9, {3.7675281785470896`*^9, 
   3.767528205754382*^9}, {3.7675282450759144`*^9, 3.767528372026476*^9}, 
   3.767528405349928*^9, 3.767528455064186*^9, 3.767529259174653*^9, 
   3.7675293522452188`*^9, 3.7675297249075384`*^9, 3.7675302963278894`*^9, 
   3.767530358678258*^9, 3.76753043190009*^9, 3.7675305433747754`*^9, 
   3.767530767558168*^9, 3.7675312823957176`*^9, {3.7675313167836313`*^9, 
   3.7675313460392094`*^9}, 3.767588272158779*^9, 3.767588344124709*^9, 
   3.7675884528329496`*^9, 3.7675885229808116`*^9, 3.7675886172502737`*^9, 
   3.767588777638096*^9, 3.767588843761858*^9, 3.7675901015851355`*^9, {
   3.7675902524476566`*^9, 3.7675902701262856`*^9}, 3.7675904020928693`*^9, 
   3.7676764517253475`*^9, 3.767676530033456*^9, 3.7676766079651923`*^9, 
   3.767676668062786*^9, 3.7676770446642566`*^9, 3.7676773155048*^9, 
   3.767677375574683*^9, {3.767677583446223*^9, 3.767677594712408*^9}, 
   3.7676778088555746`*^9, {3.7676778515891423`*^9, 3.767677872960783*^9}, {
   3.767680398528734*^9, 3.767680426265082*^9}, 3.767687386336606*^9, 
   3.767687421823085*^9, {3.767687616971715*^9, 3.7676876350043554`*^9}, 
   3.7676892326688385`*^9, 3.767690161999366*^9, 3.767690213233356*^9, 
   3.767690392587743*^9, 3.7676904771797748`*^9, 3.768542113674358*^9, 
   3.768542209401551*^9, 3.768542258385178*^9, 3.768552881369963*^9, 
   3.768552918058663*^9, {3.7685531064874773`*^9, 3.768553122657787*^9}, 
   3.7685531585972414`*^9, {3.768553306085227*^9, 3.7685533308779793`*^9}, 
   3.768553832529714*^9, 3.7685541417071238`*^9, 3.7685578305261374`*^9, 
   3.7685595111637945`*^9, 3.7685600257374134`*^9, 3.7685603930220747`*^9, 
   3.7685629534768143`*^9, 3.7685635021448956`*^9, 3.768563641882785*^9, 
   3.7685650931673937`*^9, 3.7685654274846616`*^9, 3.76856819943016*^9, 
   3.768626106144642*^9, 3.7686289715296273`*^9, 3.768629197742663*^9, 
   3.7686451396701584`*^9, 3.768653435333914*^9, 3.7686534799176197`*^9, 
   3.7686536834278765`*^9, 3.768653834585576*^9, 3.7686538667560835`*^9, 
   3.7686541353814335`*^9, 3.7686543425381236`*^9, 3.7686549494863176`*^9, {
   3.768655547768552*^9, 3.7686555767222795`*^9}, 3.7686557603750896`*^9, 
   3.768655814433466*^9, 3.7686558782044973`*^9, 3.768713939630246*^9, 
   3.768714019026889*^9, 3.768715973827132*^9, 3.7687182107952566`*^9, 
   3.7687288612656016`*^9, 3.7687291384823303`*^9, 3.7687296733433695`*^9, 
   3.7687305246373696`*^9, 3.7687314702267103`*^9, {3.768731674674142*^9, 
   3.768731698848809*^9}, 3.768736684559288*^9, 3.768736831265851*^9, 
   3.7687368844935017`*^9, 3.768737102830475*^9, 3.7687373593764267`*^9, 
   3.768737664933868*^9, 3.7687383917825284`*^9, 3.7687386722955313`*^9, 
   3.768739092400447*^9, 3.7687391410561934`*^9, 3.768797937118307*^9, 
   3.768798016420808*^9, 3.7687981284588547`*^9, 3.768798186916191*^9, 
   3.76879825343947*^9, 3.7687989395960207`*^9, 3.768799493704389*^9, 
   3.7687995656379194`*^9, 3.7687997600959606`*^9, 3.7687997982423115`*^9, 
   3.7687999861447296`*^9, 3.7688000437637796`*^9, 3.768800075249737*^9, 
   3.768800187607316*^9, 3.768800433912427*^9, 3.7688005519098625`*^9, 
   3.7688008816080856`*^9, 3.7688011146442423`*^9, 3.768801250477649*^9, {
   3.768801357204035*^9, 3.768801386275035*^9}, 3.7688017348751936`*^9, 
   3.768804644942497*^9, 3.7688049475123124`*^9, 3.768811519675498*^9, 
   3.7688116698196173`*^9, 3.768811741872961*^9, 3.7688118189679747`*^9, 
   3.7688127813238707`*^9, 3.7688131827280273`*^9, 3.7688136286481104`*^9, 
   3.7689003897276487`*^9, 3.768900476977688*^9, 3.7689006370781517`*^9, {
   3.7689008387515917`*^9, 3.768900858410219*^9}, {3.76890112639252*^9, 
   3.7689011462158537`*^9}, 3.768901200302954*^9, {3.7689013823879213`*^9, 
   3.7689014093119783`*^9}, 3.768902111015909*^9, 3.768902146467334*^9, 
   3.768902526615737*^9, 3.76890296427258*^9, 3.76890349494007*^9, 
   3.7689043271657763`*^9, 3.7689045632926235`*^9, 3.7689051014792013`*^9, {
   3.7689066459559774`*^9, 3.7689066667035074`*^9}, 3.768906932014171*^9, 
   3.768907431100156*^9, 3.768908551775258*^9, 3.768910168845986*^9, 
   3.7689110631451225`*^9, 3.768911152430297*^9, 3.76923118084343*^9, 
   3.769231215496312*^9, 3.7692313196665907`*^9, 3.7790093094191713`*^9, 
   3.7801296040312004`*^9, 3.7807361322140656`*^9, 3.780736590727387*^9, 
   3.7807388696202855`*^9, 3.7807389752115517`*^9, 3.780740498075506*^9, 
   3.780740776945549*^9, 3.7807411104002523`*^9, 3.7808074055898523`*^9, 
   3.7808225207959146`*^9, 3.7812451914800673`*^9, 3.781266614947206*^9, 
   3.7814153576666994`*^9, 3.7815934316401124`*^9, 3.7815957210295515`*^9, 
   3.7818487120571084`*^9, 3.7819515396144557`*^9, 3.781955974303028*^9, 
   3.782628759881423*^9, 3.7848726444550257`*^9, 3.7854935026936035`*^9, 
   3.7856559699553986`*^9, 3.7922185791778164`*^9, 3.792754236016059*^9, 
   3.7930944936122303`*^9, 3.793109473754985*^9, 3.793109704078314*^9, 
   3.7934398279924164`*^9, 3.793602462379651*^9, 3.7936892106928043`*^9, 
   3.7938014584101543`*^9, 3.7941478197511683`*^9, 3.794818764112893*^9, 
   3.7967069926504087`*^9, 3.796707029684824*^9, 3.7969652628293767`*^9, 
   3.796977296303053*^9, 3.7970542682028885`*^9, 3.7971426053489013`*^9, 
   3.7972238196425514`*^9, 3.8139887595598793`*^9, 3.814533041505435*^9, 
   3.8146936410955257`*^9, 3.8148584447665977`*^9, 3.8160191327054005`*^9, 
   3.81614939408014*^9, 3.825945980489909*^9, 3.825949105788312*^9, 
   3.826015545031151*^9, 3.826037868462708*^9, 3.8261624254756446`*^9, 
   3.826166097225829*^9, 3.826251359087246*^9, 3.826260182643785*^9, 
   3.826276104319154*^9, 3.829013800421648*^9, 3.8290149805825496`*^9, 
   3.829969974746338*^9, {3.829981912494117*^9, 3.829981934686442*^9}, 
   3.8302418187183156`*^9, 3.8302418555287757`*^9, 3.832776259643659*^9, 
   3.8332702277271495`*^9, 3.8333365147964487`*^9, 3.8334521414483085`*^9, 
   3.833470418941291*^9, 3.83352354714715*^9, 3.83352362982404*^9, 
   3.8336078729377537`*^9, 3.83992595414071*^9, 3.917280530519144*^9, 
   3.917291903341117*^9, {3.917300234907331*^9, 3.917300247814209*^9}, 
   3.917302517327808*^9, 3.917304316643937*^9, 3.917315149538535*^9, 
   3.9173561050183687`*^9, 3.917384922948709*^9, 3.917469906996449*^9, 
   3.917515727515242*^9, 3.917531381649398*^9, 3.9180493617330427`*^9, 
   3.918049392071198*^9, 3.918129244616955*^9, 3.9182035839195147`*^9, 
   3.918218479447536*^9, 3.918286586076414*^9, 3.9182992679124813`*^9, 
   3.918313312611474*^9, 3.918315469790709*^9, 3.918549417602666*^9, 
   3.9188064057126217`*^9, 3.918908464239318*^9, 3.919326972172934*^9, 
   3.9194357309869757`*^9, 3.9195057812872*^9, 3.920032344138282*^9, 
   3.921657635656049*^9, 3.922181982730846*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5b5653fa-3200-4a9b-8aea-8bb32e5daabd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.76629550342325*^9, 3.766295555741365*^9}, {
   3.7662955886960306`*^9, 3.7662957966824636`*^9}, {3.7662958276386223`*^9, 
   3.766295996425328*^9}, {3.766296040823167*^9, 3.76629604121379*^9}, {
   3.7662963549452314`*^9, 3.7662963561014833`*^9}, 3.7662966108913918`*^9, {
   3.7662969241867046`*^9, 3.766296929155476*^9}, 3.766297359317793*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"7aad3c4a-a935-47f6-a572-a95fdca293cd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"UnionSpace", "[", "bases__", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "c1", ",", "c2"}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"c1", "=", 
       RowBox[{"Join", "[", "bases", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"c1", "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{
           RowBox[{"Dimensions", "[", "c1", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"c2", "=", 
          RowBox[{"RowReduce", "[", "c1", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"#", ",", "n"}], "]"}], "!=", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
           "]"}], "[", "c2", "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B4", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnionSpace", "[", 
   RowBox[{"B1", ",", "B3", ",", "B4"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnionSpace", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.766288011394234*^9, 3.766288024661446*^9}, {
   3.766288086539213*^9, 3.766288157560811*^9}, {3.7662881987979903`*^9, 
   3.766288204376095*^9}, {3.7662882693834395`*^9, 3.7662883192931523`*^9}, {
   3.76628835393688*^9, 3.766288428100222*^9}, {3.766288621992631*^9, 
   3.7662886607928123`*^9}, {3.7663072082016745`*^9, 3.766307362796056*^9}, {
   3.766307491759861*^9, 3.7663075393407645`*^9}, {3.7663188519459352`*^9, 
   3.766318853149085*^9}, 3.766928369095173*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"b9bfa445-fc70-4718-9854-61a8f84c9711"]
}, Closed]],

Cell[CellGroupData[{

Cell["Topological data of CICYs", "Subsubsection",
 CellChangeTimes->{{3.913432038722168*^9, 
  3.913432043634459*^9}},ExpressionUUID->"606f3729-17ad-40e2-9ef6-\
363c093e8f23"],

Cell["Function that evaluates divisor products of CICYs", "Text",
 CellChangeTimes->{{3.913429073883368*^9, 3.9134290845686073`*^9}, {
  3.9134308516789923`*^9, 
  3.913430853075659*^9}},ExpressionUUID->"dd427322-8161-4f1c-af60-\
605f14c8336e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int", "[", 
   RowBox[{"wtable_", ",", "dtable_", ",", "Js_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"derivatives", ",", 
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}], ",", 
      RowBox[{"lend", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"dtable", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", "factor1", ",", 
      "factor2"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"derivatives", " ", "we", " ", "need", " ", "to", " ", "take"}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"derivatives", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"J", "[", "i", "]"}], ",", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"wtable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "factors", " ", "we", " ", "take", " ", "derivatives", " ", "from"}], 
      " ", "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"factor1", "=", 
      FractionBox[
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"w", " ", 
           RowBox[{"J", "[", "i", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"wtable", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dtable", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], 
             RowBox[{"J", "[", "i", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "lend"}], "}"}]}], "]"}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"factor2", "=", 
      FractionBox[
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"dtable", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
            RowBox[{"J", "[", "i", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "lend"}], "}"}]}], "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"wtable", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"take", " ", "derivatives"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Length", "[", "wrow", "]"}], "-", "1"}], ")"}], "!"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"wrow", ",", "wtable"}], "}"}]}], "]"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"factor1", " ", "factor2", " ", "Js"}], ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"Sequence", "@@", "derivatives"}], "]"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "[", "i_", "]"}], "->", "0"}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9134290853145638`*^9, 3.9134293104186563`*^9}, {
  3.9134293435258904`*^9, 3.9134295804532633`*^9}, {3.913429702627149*^9, 
  3.9134297953055267`*^9}, {3.913429854596397*^9, 3.913430119599601*^9}, {
  3.913430169362713*^9, 3.913430186636587*^9}, {3.913430244818923*^9, 
  3.913430327428439*^9}, {3.91343069751963*^9, 3.9134306979535303`*^9}, {
  3.913430761548764*^9, 3.913430763428316*^9}, {3.913430828136945*^9, 
  3.9134308463315067`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"03b99238-c9f6-4e3f-8da6-c7bcb06583a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"J", "[", "i", "]"}], 
      RowBox[{"J", "[", "j", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.914401362642928*^9, 3.9144013821277313`*^9}, {
  3.918554217450329*^9, 3.918554219010919*^9}, {3.9185542547538633`*^9, 
  3.918554333195037*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"644c8596-0581-46e7-865a-f6ba6204be6a"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{
  3.9144013829735537`*^9, 3.914569438168215*^9, 3.915817269462863*^9, 
   3.9160853287833147`*^9, 3.917616263885146*^9, 3.917692002010742*^9, 
   3.917949715965584*^9, 3.91795061651516*^9, 3.918129244645813*^9, 
   3.9182035839456787`*^9, 3.918218479471469*^9, 3.918286586103801*^9, 
   3.918299267945174*^9, 3.918313312645046*^9, 3.918315469829986*^9, 
   3.918549417630451*^9, {3.918554258228382*^9, 3.918554274087707*^9}, {
   3.918554322424829*^9, 3.918554333431266*^9}, 3.91880640573944*^9, 
   3.918908464271706*^9, 3.9193269722061167`*^9, 3.919435731017421*^9, 
   3.919505781318226*^9, 3.920032344168914*^9, 3.921657641854219*^9, 
   3.922181982777954*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"083ce846-3e3e-4e6d-8d80-662f689fdfb0"]
}, Open  ]],

Cell["Intersection numbers", "Text",
 CellChangeTimes->{{3.913431191360862*^9, 3.913431198250444*^9}, 
   3.913431229724099*^9},ExpressionUUID->"33f0cb3c-5ede-435b-8a88-\
9a94b7f3c7d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntNums", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dim", ",", "Jvec", ",", "Js", ",", 
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"compute", " ", "dimension", " ", "of", " ", "CY"}], ";", " ", 
      RowBox[{
      "needed", " ", "because", " ", "we", " ", "deal", " ", "with", " ", 
       "CY3", " ", "and", " ", "CY4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"dim", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "wrow", "]"}], "-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"wrow", ",", "wtable"}], "}"}]}], "]"}], "-", 
       RowBox[{"Length", "[", 
        RowBox[{"dtable", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"derivative", " ", "directions"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Jvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "table", " ", "of", " ", "intersections", " ", "we", " ", "want"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"is", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"ii", ",", "dim"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ranges", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "is"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Js", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "is"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Js", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"Js", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "ranges"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"compute", " ", "intersection", " ", "numbers"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Int", "[", 
      RowBox[{"wtable", ",", "dtable", ",", "Js"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.91343119913232*^9, 3.913431329195324*^9}, {
  3.913431424969866*^9, 3.913431438745397*^9}, {3.9134314717630873`*^9, 
  3.9134315206758947`*^9}, {3.913431572874881*^9, 3.913431638369368*^9}, {
  3.913431701146056*^9, 3.913431896870871*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e27a0c35-04d5-4326-b087-e13483d28e1e"],

Cell["Chern classes for CICYs", "Text",
 CellChangeTimes->{{3.913430399034408*^9, 3.913430402261084*^9}, {
  3.9134308552571163`*^9, 
  3.913430856710503*^9}},ExpressionUUID->"b1a1bf98-f040-4eae-868e-\
db855565a236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChernClasses", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}], ",", 
      RowBox[{"lend", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"dtable", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"expand", " ", "up", " ", "to", " ", "order", " ", "4"}], ",", 
      " ", 
      RowBox[{
      "because", " ", "we", " ", "also", " ", "consider", " ", 
       "fourfolds"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chernpolynomial", "=", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"w", " ", 
               RowBox[{"J", "[", "i", "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", 
               RowBox[{"wtable", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"dtable", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                 RowBox[{"J", "[", "i", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "lend"}], "}"}]}], "]"}]], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"J", "[", "i_", "]"}], "->", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"J", "[", "i", "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"chernpolynomial", ",", "\[Lambda]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9134304030458603`*^9, 3.91343051004012*^9}, {
   3.913430545549201*^9, 3.91343061679142*^9}, 3.913430919519827*^9, {
   3.913430963427308*^9, 3.9134309796732407`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"3c59e79a-ad2c-4ec9-96a7-860bb89f2052"],

Cell["Extract topological data for CY3", "Text",
 CellChangeTimes->{{3.913431902494416*^9, 
  3.913431910362801*^9}},ExpressionUUID->"320c4a56-320f-4059-a682-\
9b18aa6a92ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TopoDataCY3", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"chernclasses", ",", "Jvec", ",", "c2vec", ",", "c3"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "compute", " ", "Chern", " ", "classes", " ", "in", " ", "divisor", " ", 
      "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chernclasses", "=", 
      RowBox[{"ChernClasses", "[", 
       RowBox[{"wtable", ",", "dtable"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "vector", " ", "for", " ", "second", " ", "Chern", " ", "class"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Jvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "wtable", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c2vec", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{
         RowBox[{"chernclasses", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "Jvec"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"third", " ", "Chern", " ", "class"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c3", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{"chernclasses", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "output", "*)"}], " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"c2vec", ",", "c3"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91343094862834*^9, 3.913431151039899*^9}, {
  3.913431912434432*^9, 3.9134319631254*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b979a126-2d4e-47bf-a8de-6b00c68461cc"],

Cell["Extract topological data for CY4", "Text",
 CellChangeTimes->{{3.914319202225004*^9, 
  3.914319207914262*^9}},ExpressionUUID->"d2f970a9-ea2b-4a3f-b64c-\
79cbf0cc287c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TopoDataCY4", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "chernclasses", ",", "Jvec", ",", "c2mat", ",", "c3vec", ",", "c4", ",", 
      
      RowBox[{"h31", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "compute", " ", "Chern", " ", "classes", " ", "in", " ", "divisor", " ", 
      "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chernclasses", "=", 
      RowBox[{"ChernClasses", "[", 
       RowBox[{"wtable", ",", "dtable"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "vector", " ", "for", " ", "second", " ", "Chern", " ", "class"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Jvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "h31"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c2mat", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"chernclasses", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"J", "[", "i", "]"}], 
           RowBox[{"J", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "h31"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "h31"}], "}"}]}], "]"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"third", " ", "Chern", " ", "class"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c3vec", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{
         RowBox[{"chernclasses", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "Jvec"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"fourth", " ", "Chern", " ", "class"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c4", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{"chernclasses", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "output", "*)"}], " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"c2mat", ",", "c3vec", ",", "c4"}], "}"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.9143192116808434`*^9, 3.914319325523885*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"02461f45-f4c3-494c-9ef0-caf43f7655ec"],

Cell["\<\
For Calabi-Yau threefolds we know the (mirror) h21 from the length of the \
configuration table, and h11 is computed from the third Chern class as\
\>", "Text",
 CellChangeTimes->{{3.914317789356859*^9, 
  3.914317873162265*^9}},ExpressionUUID->"589802df-9368-47d7-8002-\
647deca601c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H11", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Length", "[", "wtable", "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"TopoDataCY3", "[", 
       RowBox[{"wtable", ",", "dtable"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.91431786545816*^9, 3.9143179326973677`*^9}, {
  3.9143183023921337`*^9, 3.914318341104611*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1113fdb2-21fc-4a63-a597-ba183fe6ad2e"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Type IIB orientifold examples", "Section",
 CellChangeTimes->{{3.912241564732563*^9, 
  3.912241574503829*^9}},ExpressionUUID->"872ec82e-74d3-4e23-b926-\
526eb97a35dd"],

Cell["\<\
Here we study flux vacua for four different Calabi-Yau manifolds. The first \
three use CICY expressions for the periods, the last uses known periods for \
Fermat threefolds.\
\>", "Text",
 CellChangeTimes->{{3.912241575377527*^9, 3.912241608239629*^9}, {
  3.917377218717794*^9, 
  3.917377248790625*^9}},ExpressionUUID->"fb9731c8-bc87-422d-9468-\
6bfa5072f273"],

Cell[CellGroupData[{

Cell["Hulek-Verrill threefold", "Subsection",
 CellChangeTimes->{{3.91223524182661*^9, 
  3.912235250091846*^9}},ExpressionUUID->"079dda13-1c7c-4b4a-9b09-\
f87a1052e0d8"],

Cell["\<\
Here we study W=0 flux vacua for the Hulek-Verrill threefold.\
\>", "Text",
 CellChangeTimes->{{3.912235281647781*^9, 
  3.912235301986164*^9}},ExpressionUUID->"c7cab004-6a0f-436a-ade6-\
c8f9dd0b8d56"],

Cell[CellGroupData[{

Cell["Topological data", "Subsubsection",
 CellChangeTimes->{{3.913428976172228*^9, 
  3.913428980272161*^9}},ExpressionUUID->"bea6d0ca-dd2e-40b1-9439-\
111b811348b4"],

Cell["Weights and degrees of CICY", "Text",
 CellChangeTimes->{{3.913429024452482*^9, 
  3.913429029961117*^9}},ExpressionUUID->"3b92f30d-e4d1-4d33-a64d-\
4dc4fddcb304"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"h21", "=", 
  RowBox[{"Length", "[", "wtable", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"h11", "=", 
  RowBox[{"H11", "[", 
   RowBox[{"wtable", ",", "dtable"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.913428981720236*^9, 3.9134290225702963`*^9}, {
   3.91343197379275*^9, 3.9134319763655*^9}, {3.9134345452594767`*^9, 
   3.9134345600747747`*^9}, {3.914317949661872*^9, 3.914317954234397*^9}, 
   3.914318358921897*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"1931dade-521c-4556-ac1e-c54ae31e5e65"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.9143179547208548`*^9, {3.914318324393943*^9, 3.914318359434367*^9}, 
   3.921657921670291*^9, 3.9221819828317633`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7151904e-23e8-4475-ac7b-6d0304b44895"],

Cell[BoxData["45"], "Output",
 CellChangeTimes->{
  3.9143179547208548`*^9, {3.914318324393943*^9, 3.914318359434367*^9}, 
   3.921657921670291*^9, 3.922181982892153*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"30ec6484-07c2-4cdc-8038-5cc26c0b5dc7"]
}, Open  ]],

Cell["Intersection numbers", "Text",
 CellChangeTimes->{{3.9134319776601562`*^9, 
  3.9134319819585238`*^9}},ExpressionUUID->"657b405f-4547-4eec-9aa9-\
e7f6eac0c745"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]s", "=", 
   RowBox[{"IntNums", "[", 
    RowBox[{"wtable", ",", "dtable"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913431995458959*^9}, {
   3.913434293062388*^9, 3.9134342939590883`*^9}, 3.913434521357442*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"3c0437dd-a330-469a-a8f1-66196f5060a3"],

Cell["Second and third Chern class", "Text",
 CellChangeTimes->{{3.913431999755896*^9, 
  3.913432006618885*^9}},ExpressionUUID->"614f7654-c5b3-49d5-9ba9-\
b29358303404"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"topodata", "=", 
   RowBox[{"TopoDataCY3", "[", 
    RowBox[{"wtable", ",", "dtable"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bs", "=", 
   RowBox[{
    RowBox[{"topodata", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", "24"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913432016313425*^9}, {
  3.913434302779169*^9, 3.913434304095913*^9}, {3.913434489808962*^9, 
  3.913434575613186*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"eb2ad860-0af6-43a8-8521-bb33f7566229"],

Cell["\<\
The coefficient of the quadratic term in the prepotential needs to satisfy \
the quantization conditions\
\>", "Text",
 CellChangeTimes->{{3.9134358002279663`*^9, 3.913435811778203*^9}, {
  3.913435875969866*^9, 
  3.913435878002865*^9}},ExpressionUUID->"eb5c8480-ccfe-4171-9484-\
80e8f55689e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"atrial", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"h21", ",", "h21"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Kappa]s", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "i", ",", "j"}], "]"}], "]"}]}], "-", 
    RowBox[{"atrial", "[", 
     RowBox[{"[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "h21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "h21"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.91343581298499*^9, 3.913435870189946*^9}, {
  3.9134363526910057`*^9, 3.913436359796651*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"bc3f2082-48d1-4ec6-93cb-16b6c2700b0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "4"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "2"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "1"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "2"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "3"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "4"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"5", ",", "1"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"5", ",", "2"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"5", ",", "3"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"5", ",", "4"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"5", ",", "5"}], "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.913435870757321*^9, 3.9134358843695383`*^9}, 
   3.913436016459134*^9, {3.9134363602604513`*^9, 3.913436366586618*^9}, 
   3.9134407573743362`*^9, 3.913786096448606*^9, 3.91379831059516*^9, 
   3.913869053548273*^9, 3.914317944175557*^9, 3.921657922080567*^9, 
   3.922181983573588*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"61cd0632-f6cb-4b77-85e5-2b3e97c90d65"]
}, Open  ]],

Cell["So we may choose all to vanish", "Text",
 CellChangeTimes->{{3.913436381465654*^9, 
  3.91343638575702*^9}},ExpressionUUID->"583fa7de-d726-4eba-8cab-\
a85b72239571"]
}, Closed]],

Cell[CellGroupData[{

Cell["Periods", "Subsubsection",
 CellChangeTimes->{{3.912235275846221*^9, 
  3.912235276422533*^9}},ExpressionUUID->"15e9d481-c9ae-442c-b1e9-\
ba26cc83831e"],

Cell["\<\
Here we set up the periods. The combinatorial symbol of the fundamental \
period is given by\
\>", "Text",
 CellChangeTimes->{{3.912235251319265*^9, 3.9122352661100683`*^9}, {
  3.912235305811754*^9, 
  3.912235318738764*^9}},ExpressionUUID->"c757d1e0-1b74-4cac-aeca-\
9b2dec061577"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dim", "=", "5"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coef", "[", "ns_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"Total", "[", "ns", "]"}], "+", "1"}], "]"}], "2"], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"nn", "+", "1"}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coef", "[", "ns", "]"}]}], "Input",
 CellChangeTimes->{{3.912235319722858*^9, 3.912235319908743*^9}, {
  3.9122356585445957`*^9, 3.912235789944367*^9}, {3.912238309572742*^9, 
  3.9122383492081842`*^9}, {3.9122414655193443`*^9, 3.9122415230243263`*^9}, {
  3.912241555356329*^9, 3.91224155657158*^9}, {3.912241611660713*^9, 
  3.912241632583893*^9}, {3.912247066339684*^9, 3.912247066521554*^9}, {
  3.91224712572582*^9, 3.9122471302901*^9}, {3.9131767333278008`*^9, 
  3.913176734561593*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"47de16a3-0c85-4421-8173-3668da8d16f6"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"n", "[", "1", "]"}], "+", 
     RowBox[{"n", "[", "2", "]"}], "+", 
     RowBox[{"n", "[", "3", "]"}], "+", 
     RowBox[{"n", "[", "4", "]"}], "+", 
     RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "1", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "2", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "3", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "4", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.9122357904699793`*^9, {3.9122383322491713`*^9, 3.912238369040471*^9}, {
   3.912241480717688*^9, 3.912241508109961*^9}, {3.912241625375177*^9, 
   3.9122416337243834`*^9}, 3.912241742743021*^9, 3.9122470685663433`*^9, 
   3.912247132629362*^9, 3.913175800179579*^9, 3.913192168762697*^9, 
   3.9132601081461267`*^9, 3.913440760819195*^9, 3.913786098501212*^9, 
   3.913798314373864*^9, 3.913869058554512*^9, 3.913869159924613*^9, 
   3.913971632902133*^9, 3.921657940845503*^9, 3.922181992481056*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"79580706-78eb-47a4-bfbf-e39a445fcd5f"]
}, Open  ]],

Cell["Summation range", "Text",
 CellChangeTimes->{{3.912241352367507*^9, 
  3.912241355220364*^9}},ExpressionUUID->"81c95524-e054-4f9b-b3ac-\
5f554e98b717"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nn", ",", "0", ",", "ord"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi", "[", "ns_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["\[Phi]", "i"], ")"}], 
      RowBox[{"ns", "[", 
       RowBox[{"[", "i", "]"}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912241356485886*^9, 3.912241398246364*^9}, {
  3.912241615999758*^9, 3.912241616484379*^9}, {3.913176736508984*^9, 
  3.913176737390456*^9}, {3.913869056828567*^9, 3.9138690569077253`*^9}, {
  3.913971630835719*^9, 3.913971630878313*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"af9baa79-96d3-41c1-8068-806fd973e9b7"],

Cell["Fundamental period", "Text",
 CellChangeTimes->{{3.91223579823525*^9, 
  3.912235800729121*^9}},ExpressionUUID->"5e69b716-c12a-4135-9d65-\
a42872cd2776"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]s", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"\[Rho]", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "->", "0"}], ")"}], "&"}], "/@", "\[Rho]s"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pifund", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coef", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
       RowBox[{"Phi", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{
   RowBox[{"NExpand", "[", 
    RowBox[{
     RowBox[{"pifund", "/.", "rep\[Rho]"}], ",", "ord"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.912235801925506*^9, 3.9122358021112423`*^9}, {
  3.912241335490243*^9, 3.912241420205634*^9}, {3.912241451995438*^9, 
  3.912241456572672*^9}, {3.9122415149666224`*^9, 3.912241551285205*^9}, {
  3.91224175015723*^9, 3.912241776983906*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0bce9fd3-7712-49b6-83c3-278882942277"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubsuperscriptBox["\[Phi]", "1", "2"], "+", 
  SubsuperscriptBox["\[Phi]", "2", "2"], "+", 
  SubscriptBox["\[Phi]", "3"], "+", 
  SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
  SubscriptBox["\[Phi]", "4"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "4"]}], "+", 
  SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
  SubscriptBox["\[Phi]", "5"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  SubsuperscriptBox["\[Phi]", "5", "2"], "+", 
  RowBox[{
   SubscriptBox["\[Phi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "3"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "4"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "5"]}]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["\[Phi]", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "2"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "3"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "4"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.912241548412244*^9, 3.9122415517283916`*^9}, 
   3.9122416366339703`*^9, {3.912241745779895*^9, 3.912241777565557*^9}, 
   3.912247068796249*^9, 3.912247132715118*^9, 3.913175803319353*^9, 
   3.9131921718758373`*^9, {3.9132601115836763`*^9, 3.9132601169234123`*^9}, 
   3.913440760896418*^9, 3.913786098599987*^9, 3.913798314452056*^9, 
   3.913869058605687*^9, 3.913869159957679*^9, 3.913971633002852*^9, 
   3.921657940947975*^9, 3.922181992601676*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"e0bc5dce-9126-4b48-a798-47052e7d3adf"]
}, Open  ]],

Cell["\<\
Derivatives with respect to \[Rho] we use to build other periods later\
\>", "Text",
 CellChangeTimes->{{3.9122425163344193`*^9, 3.912242523687001*^9}, {
  3.912242555568137*^9, 3.912242558870268*^9}, {3.913175817106414*^9, 
  3.9131758200867147`*^9}},ExpressionUUID->"27e1da01-6ac3-418b-8f78-\
5c67764c9855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coefficient", " ", "from", " ", "single", " ", "derivative"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"coef1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Coefficient", " ", "from", " ", "double", " ", "\[Rho]", " ", 
      RowBox[{"derivative", ".", " ", 
       RowBox[{"Note", ":", " ", 
        RowBox[{"we", " ", "simplify", " ", "the", " ", "polyGamma"}]}]}]}], 
     ",", " ", 
     RowBox[{"including", " ", "a", " ", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "/", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "corresponding", " ", "to", " ", "the", " ", "second", " ", "Chern", 
        " ", "class"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{"coef12", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Coefficient", " ", "from", " ", "triple", " ", "\[Rho]", " ", 
      RowBox[{"derivative", ".", " ", "Note"}]}], ",", " ", 
     RowBox[{
     "we", " ", "simplify", " ", "the", " ", "other", " ", "polyGamma", " ", 
      "as", " ", "well"}], ",", " ", 
     RowBox[{"including", " ", "a", " ", "2", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef123", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef123", "=", 
     RowBox[{
      RowBox[{"coef123", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.912242526901163*^9, 3.912242550858097*^9}, {
  3.9122431352203293`*^9, 3.912243169637501*^9}, {3.9122434452496853`*^9, 
  3.9122434544147863`*^9}, {3.912244007066039*^9, 3.9122440457195253`*^9}, {
  3.912244256807281*^9, 3.912244291733865*^9}, {3.912244398126021*^9, 
  3.9122443982372427`*^9}, {3.9132606899558353`*^9, 3.913260742781646*^9}, {
  3.913260800126299*^9, 3.91326080307895*^9}, {3.913260838690813*^9, 
  3.913260848963228*^9}, {3.9132609311750174`*^9, 3.913260934859736*^9}, {
  3.913288361243107*^9, 3.913288368045702*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"c95c61f1-487e-4225-80fc-5a80d9bb66ef"],

Cell["Put together period solutions", "Text",
 CellChangeTimes->{{3.9122414255854397`*^9, 3.9122414286243668`*^9}, {
  3.912242529128441*^9, 3.912242531088146*^9}, {3.9132609848108597`*^9, 
  3.9132609860927*^9}},ExpressionUUID->"c3fddbb0-e295-4d03-a4c8-3c641efbf06a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"single", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "coef1"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi1", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"doubly", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef12", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi12", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"triply", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi123", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef123", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi123", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi123", ",", "ord"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.912241432867106*^9, 3.9122414470631237`*^9}, {
   3.9122417676067047`*^9, 3.912241990673215*^9}, 3.912242525388113*^9, {
   3.912242563561378*^9, 3.9122425942371607`*^9}, {3.9122428816687193`*^9, 
   3.9122428999848547`*^9}, {3.912244335532688*^9, 3.9122443767705936`*^9}, {
   3.912244431646996*^9, 3.912244445582554*^9}, 3.912244485448247*^9, {
   3.912244549257259*^9, 3.912244574135642*^9}, {3.913288387540371*^9, 
   3.9132884105908623`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"639dc269-5664-4812-9d53-b9b9a33134d6"],

Cell["Linear period", "Text",
 CellChangeTimes->{{3.91224199273123*^9, 3.912242004951291*^9}, {
  3.913260993280807*^9, 
  3.9132609946077223`*^9}},ExpressionUUID->"955d4ffe-97f7-4754-8f58-\
496fe1df1aa4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"swap", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "i"], "->", 
      SubscriptBox["\[Phi]", "j"]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "j"], "->", 
      SubscriptBox["\[Phi]", "i"]}]}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"all", " ", "periods", " ", "with", " ", "non"}], "-", 
    RowBox[{"zero", " ", "upper", " ", "index", " ", 
     RowBox[{"(", 
      RowBox[{"single", "-", 
       RowBox[{"log", " ", "periods"}]}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piu", "[", "i_", "]"}], ":=", 
   RowBox[{"pi1", "/.", 
    RowBox[{"swap", "[", 
     RowBox[{"i", ",", "1"}], "]"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{
   RowBox[{"piu", "[", "1", "]"}], ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.913260997509461*^9, 3.913261005806427*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"cf383a96-9387-4e66-b418-79a71ee97176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{
  3.913261006190071*^9, {3.913288405157638*^9, 3.913288417304266*^9}, 
   3.9134407756411057`*^9, 3.913786112387046*^9, 3.91379832748983*^9, 
   3.913869067375044*^9, 3.913869167739648*^9, 3.9139716467141933`*^9, 
   3.9216579538205433`*^9, 3.9221820054311037`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"0a66131f-1929-4f99-9910-fb9d3c474c24"]
}, Open  ]],

Cell["\<\
Quadratic period (note: \[Alpha]\[CloseCurlyQuote]-corrections (related to \
the second Chern class) are included automatically)\
\>", "Text",
 CellChangeTimes->{{3.913261010102261*^9, 3.913261037032153*^9}, {
  3.9132618465568113`*^9, 
  3.913261856033532*^9}},ExpressionUUID->"8d01243c-36cf-4d50-81f7-\
d050e63ce166"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pid", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "pi12"}], "/.", 
        RowBox[{"swap", "[", 
         RowBox[{"k", ",", "2"}], "]"}]}], "/.", 
       RowBox[{"swap", "[", 
        RowBox[{"l", ",", "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "2", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"l", "+", "1"}], ",", "5"}], "}"}]}], "]"}], "/.", 
    RowBox[{"swap", "[", 
     RowBox[{"i", ",", "1"}], "]"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{"pid", "[", "1", "]"}], ",", "0"}], "]"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.913261041542954*^9, 3.91326107483353*^9}, {
  3.913261864340301*^9, 3.913261865387752*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"f6c45b55-0532-4b83-914d-0595aed39c07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.913261054565229*^9, 3.9132610756480207`*^9}, 
   3.913261866502255*^9, 3.913288421658533*^9, 3.913440776266344*^9, 
   3.9137861130314817`*^9, 3.913798328070239*^9, 3.913869067807304*^9, 
   3.913869167747394*^9, 3.913971646964204*^9, 3.921657954399342*^9, 
   3.922182006011421*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"e82e30b0-c4b1-445d-9566-59e71d8bf138"]
}, Open  ]],

Cell["\<\
Cubic period (note: even Zeta[3] term is included automatically)\
\>", "Text",
 CellChangeTimes->{{3.913261088460164*^9, 
  3.913261109347715*^9}},ExpressionUUID->"abae0715-07c4-4279-b0cb-\
e2489d487498"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pid0", "=", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"pi123", "/.", 
          RowBox[{"swap", "[", 
           RowBox[{"i", ",", "3"}], "]"}]}], "/.", 
         RowBox[{"swap", "[", 
          RowBox[{"j", ",", "2"}], "]"}]}], "/.", 
        RowBox[{"swap", "[", 
         RowBox[{"k", ",", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"k", "+", "1"}], ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"j", "+", "1"}], ",", "5"}], "}"}]}], "]"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{"pid0", ",", "0"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.912241999326091*^9, 3.912242034822441*^9}, {
   3.912242154839981*^9, 3.912242155047811*^9}, {3.9122426040208406`*^9, 
   3.912242611055554*^9}, {3.912242912782906*^9, 3.912242955860033*^9}, {
   3.9122430529556637`*^9, 3.912243119461267*^9}, {3.912244616139328*^9, 
   3.9122447011094637`*^9}, {3.9122449151292*^9, 3.9122449165987053`*^9}, {
   3.912244982907898*^9, 3.9122449859334908`*^9}, {3.912245032819398*^9, 
   3.9122450534101686`*^9}, {3.912245336106532*^9, 3.912245342596374*^9}, {
   3.913175851935443*^9, 3.913175913764554*^9}, {3.913192203676846*^9, 
   3.913192214051161*^9}, 3.91326099665893*^9, 3.913261040447542*^9, {
   3.913261094528337*^9, 3.913261135770216*^9}, {3.913261169801725*^9, 
   3.9132612000127783`*^9}, {3.913261868870098*^9, 3.913261869888945*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"bbe3617b-a01e-44e9-beb6-d2c623fe524f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "3"]]}]], "Output",
 CellChangeTimes->{3.913261125564097*^9, 3.913261202364627*^9, 
  3.913261870821168*^9, 3.913288433534245*^9, 3.913440777563862*^9, 
  3.913786114364223*^9, 3.9137983292946672`*^9, 3.913869068725093*^9, 
  3.913869167771679*^9, 3.913971647758906*^9, 3.921657955640608*^9, 
  3.922182007245845*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"af386a87-4865-4599-8a66-f59e79d8d60d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coef12", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Pi]", "->", "0"}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.921657961471003*^9, 3.9216579626230297`*^9}, {
  3.921658010697784*^9, 3.921658016529326*^9}, {3.92165808938447*^9, 
  3.921658108186578*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"bed076bf-f37a-43ce-8362-aabb42d7585e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"n", "[", "1", "]"}], "+", 
          RowBox[{"n", "[", "2", "]"}], "+", 
          RowBox[{"n", "[", "3", "]"}], "+", 
          RowBox[{"n", "[", "4", "]"}], "+", 
          RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", "1", "]"}], "+", 
          RowBox[{"n", "[", "2", "]"}], "+", 
          RowBox[{"n", "[", "3", "]"}], "+", 
          RowBox[{"n", "[", "4", "]"}], "+", 
          RowBox[{"n", "[", "5", "]"}]}], ",", "2"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "+", 
         RowBox[{"n", "[", "2", "]"}], "+", 
         RowBox[{"n", "[", "3", "]"}], "+", 
         RowBox[{"n", "[", "4", "]"}], "+", 
         RowBox[{"n", "[", "5", "]"}]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"n", "[", "2", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"n", "[", "1", "]"}], "+", 
            RowBox[{"n", "[", "2", "]"}], "+", 
            RowBox[{"n", "[", "3", "]"}], "+", 
            RowBox[{"n", "[", "4", "]"}], "+", 
            RowBox[{"n", "[", "5", "]"}]}], "]"}]}], "+", 
         RowBox[{"Log", "[", 
          SubscriptBox["\[Phi]", "1"], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "+", 
         RowBox[{"n", "[", "2", "]"}], "+", 
         RowBox[{"n", "[", "3", "]"}], "+", 
         RowBox[{"n", "[", "4", "]"}], "+", 
         RowBox[{"n", "[", "5", "]"}]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "2"], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "2"], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"n", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", "[", "2", "]"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"n", "[", "1", "]"}], "+", 
               RowBox[{"n", "[", "2", "]"}], "+", 
               RowBox[{"n", "[", "3", "]"}], "+", 
               RowBox[{"n", "[", "4", "]"}], "+", 
               RowBox[{"n", "[", "5", "]"}]}], "]"}]}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "2"], "]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    SubsuperscriptBox["\[Phi]", "1", 
     RowBox[{"n", "[", "1", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "2", 
     RowBox[{"n", "[", "2", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "3", 
     RowBox[{"n", "[", "3", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "4", 
     RowBox[{"n", "[", "4", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "5", 
     RowBox[{"n", "[", "5", "]"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "3", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "4", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9216579630102873`*^9, {3.921658013318118*^9, 3.921658016819709*^9}, {
   3.9216580912648907`*^9, 3.9216581084744473`*^9}, 3.922182008554736*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"ada494cb-02de-48c4-b649-fa90f743c60e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reduction along symmetric locus", "Subsubsection",
 CellChangeTimes->{{3.912244705499614*^9, 
  3.912244719250085*^9}},ExpressionUUID->"e2f0c95c-56be-480d-aeb5-\
fa1c1c7aeb37"],

Cell[TextData[{
 "Here we compute the derivatives of the periods along ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "-", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "952cdd42-d384-4202-8efa-6714b532591d"],
 ", and evaluate them along the symmetric locus ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "=", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "e925fccc-83db-443b-953c-2b0d52b36bcc"],
 "."
}], "Text",
 CellChangeTimes->{{3.9122447308241377`*^9, 
  3.912244782000291*^9}},ExpressionUUID->"5f1d4892-c240-415d-8af5-\
3a049ea7f4cf"],

Cell["We first consider all periods that will vanish:", "Text",
 CellChangeTimes->{{3.9122447617317123`*^9, 
  3.912244799136503*^9}},ExpressionUUID->"a2977fa6-aa4e-4625-b1ef-\
c51e8fb2576d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Phi]", "1"], 
    RowBox[{"D", "[", 
     RowBox[{"pi0", ",", 
      SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], 
    RowBox[{"D", "[", 
     RowBox[{"pi0", ",", 
      SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], "->", 
    SubscriptBox["\[Phi]", "1"]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "1"], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"piu", "[", "i", "]"}], ",", 
        SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"piu", "[", "i", "]"}], ",", 
        SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "->", 
      SubscriptBox["\[Phi]", "1"]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "3", ",", "5"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "1"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"pid", "[", "i", "]"}], ",", 
         SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"pid", "[", "i", "]"}], ",", 
         SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", "5"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{"pid0", ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{"pid0", ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.912244720815568*^9, 3.91224472616464*^9}, {
  3.9122448016879997`*^9, 3.9122449068779078`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"42a484ee-afa8-431b-adc8-7c1752a9d86b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9132618844236403`*^9, 
   3.913288438735952*^9, 3.913786114379249*^9, 3.9137972839578047`*^9, 
   3.913798329327443*^9, 3.9138690687581797`*^9, 3.913971647782233*^9, 
   3.922182016202777*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"90c5a689-64dd-4f46-92cc-f84b2e5ce816"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9132618844236403`*^9, 
   3.913288438735952*^9, 3.913786114379249*^9, 3.9137972839578047`*^9, 
   3.913798329327443*^9, 3.9138690687581797`*^9, 3.913971647782233*^9, 
   3.922182016204946*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"4e7a2c23-4e23-48bb-ae68-3bbe02df7524"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9132618844236403`*^9, 
   3.913288438735952*^9, 3.913786114379249*^9, 3.9137972839578047`*^9, 
   3.913798329327443*^9, 3.9138690687581797`*^9, 3.913971647782233*^9, 
   3.922182016234632*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"d5cfef87-5521-4353-b45c-b2ba1032622b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9132618844236403`*^9, 
   3.913288438735952*^9, 3.913786114379249*^9, 3.9137972839578047`*^9, 
   3.913798329327443*^9, 3.9138690687581797`*^9, 3.913971647782233*^9, 
   3.9221820162554293`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"5ce2d44c-7fb0-4a5f-a6f9-2ed956e30e11"]
}, Open  ]],

Cell["Then also positive combinations 1+2 will vanish", "Text",
 CellChangeTimes->{{3.912245374903769*^9, 
  3.9122453845493727`*^9}},ExpressionUUID->"fd1d5e99-a372-45e9-a23d-\
2b72b33785b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Phi]", "1"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"piu", "[", "1", "]"}], "+", 
       RowBox[{"piu", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"piu", "[", "1", "]"}], "+", 
       RowBox[{"piu", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], "->", 
    SubscriptBox["\[Phi]", "1"]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Phi]", "1"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pid", "[", "1", "]"}], "+", 
       RowBox[{"pid", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pid", "[", "1", "]"}], "+", 
       RowBox[{"pid", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], "->", 
    SubscriptBox["\[Phi]", "1"]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.912245392442945*^9, 3.912245424832137*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"9f0b792f-f259-428c-96f7-d420008f062a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912245411157569*^9, 3.912245425294612*^9}, 
   3.912247153850149*^9, 3.9131759173903637`*^9, 3.913261886516416*^9, 
   3.913288439957656*^9, 3.913786114422772*^9, 3.913797285971149*^9, 
   3.9137983293716*^9, 3.91386906878065*^9, 3.913971647836591*^9, 
   3.922182016309526*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"5ebb3f4a-f1a8-4d47-8315-c999b1f27582"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912245411157569*^9, 3.912245425294612*^9}, 
   3.912247153850149*^9, 3.9131759173903637`*^9, 3.913261886516416*^9, 
   3.913288439957656*^9, 3.913786114422772*^9, 3.913797285971149*^9, 
   3.9137983293716*^9, 3.91386906878065*^9, 3.913971647836591*^9, 
   3.922182016311768*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"41e12fc5-8004-4fe1-9a8f-44e8ba34ecc8"]
}, Open  ]],

Cell["Then remain the differences", "Text",
 CellChangeTimes->{{3.912245467140155*^9, 
  3.912245472004965*^9}},ExpressionUUID->"1c4572e4-8a2b-4076-9656-\
6aa102a8ff94"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"piup", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"pidown", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pid", "[", "1", "]"}], "-", 
            RowBox[{"pid", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pid", "[", "1", "]"}], "-", 
            RowBox[{"pid", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.912245476617175*^9, 3.912245515801158*^9}, {
  3.912245649945559*^9, 3.9122456661586037`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"8b35fafa-17a6-41f0-9ff2-fa4c0a8ead4d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubscriptBox["\[Phi]", "3"], "+", 
  SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
  SubscriptBox["\[Phi]", "4"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "4"]}], "+", 
  SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
  SubscriptBox["\[Phi]", "5"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  SubsuperscriptBox["\[Phi]", "5", "2"]}]], "Output",
 CellChangeTimes->{{3.912245481418992*^9, 3.91224551635441*^9}, {
   3.912245651311257*^9, 3.9122456664375067`*^9}, 3.912247153891739*^9, 
   3.9131759191539307`*^9, 3.913261888331678*^9, 3.913288442021639*^9, 
   3.913786114455538*^9, 3.913797288508068*^9, 3.9137983294102173`*^9, 
   3.9138690688039083`*^9, 3.913971647877452*^9, 3.922182016335329*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"076d296a-7e35-4771-923e-7d4f891689f0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "3"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "3", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "3", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "3", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "3", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"20", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "4"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "4", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "4", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "4", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "4", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"20", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubscriptBox["\[Phi]", "3"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"20", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "4"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubscriptBox["\[Phi]", "4"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubscriptBox["\[Phi]", "4"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubscriptBox["\[Phi]", "4"], " ", 
    SubscriptBox["\[Phi]", "5"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "5", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "5", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "5", "2"]}], "\[Pi]"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "5", "2"]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{{3.912245481418992*^9, 3.91224551635441*^9}, {
   3.912245651311257*^9, 3.9122456664375067`*^9}, 3.912247153891739*^9, 
   3.9131759191539307`*^9, 3.913261888331678*^9, 3.913288442021639*^9, 
   3.913786114455538*^9, 3.913797288508068*^9, 3.9137983294102173`*^9, 
   3.9138690688039083`*^9, 3.913971647877452*^9, 3.922182016925232*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"41b3cee6-d2f6-4628-a8dd-9dcb97ca5a2d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Elliptic curve periods", "Subsubsection",
 CellChangeTimes->{{3.913261902751593*^9, 
  3.9132619083957767`*^9}},ExpressionUUID->"c7ec17c8-ecc3-4703-bca5-\
66d5291b67e9"],

Cell["\<\
The above two periods we recognize as the periods of an elliptic curve: 

- The coefficients of its holomorphic period are given by\
\>", "Text",
 CellChangeTimes->{{3.912245521773147*^9, 3.9122455481484222`*^9}, {
  3.912245626090917*^9, 3.9122456286304903`*^9}, {3.9122457159346123`*^9, 
  3.912245719010017*^9}, {3.913175961172371*^9, 3.9131760178501873`*^9}, {
  3.913261914421109*^9, 
  3.913261916905362*^9}},ExpressionUUID->"88211530-fbe1-44a0-a4e6-\
b12a79e935ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nE", "=", 
   RowBox[{"ns", "[", 
    RowBox[{"[", 
     RowBox[{"3", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]E", "=", 
   RowBox[{"\[Rho]s", "[", 
    RowBox[{"[", 
     RowBox[{"3", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pifund", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coef", "[", 
        RowBox[{"nE", "+", "\[Rho]E"}], "]"}], 
       RowBox[{"Phi", "[", 
        RowBox[{"nE", "+", "\[Rho]E"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i_"], "->", 
        SubscriptBox["\[Phi]", 
         RowBox[{"i", "+", "2"}]]}], "}"}]}], ",", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"list", "[", 
        RowBox[{"[", 
         RowBox[{"3", ";;"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coef", "[", 
  RowBox[{"nE", "+", "\[Rho]E"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9122455731717978`*^9, 3.9122456243374777`*^9}, {
  3.912245708940309*^9, 3.912245713075355*^9}, {3.912245866175806*^9, 
  3.91224586745146*^9}, {3.913288451390067*^9, 3.913288451717914*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"84e02a53-6b24-4dd4-a3bd-056e5f8363cf"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"n", "[", "3", "]"}], "+", 
     RowBox[{"n", "[", "4", "]"}], "+", 
     RowBox[{"n", "[", "5", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "3", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "4", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "5", "]"}]}], "]"}], "2"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "3", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "3", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "4", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "4", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "5", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "5", "]"}]}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.912245630023137*^9, 3.9122457208556757`*^9, 3.912245867894351*^9, 
   3.9122471544740143`*^9, 3.913175928147979*^9, 3.9132619200347767`*^9, 
   3.9132619798011303`*^9, {3.9132884493984547`*^9, 3.913288452240967*^9}, 
   3.913786115037221*^9, 3.913798329993469*^9, 3.913971648465069*^9, 
   3.922182022387684*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"13371a1f-57cb-4097-85a8-a8f88d43aa0f"]
}, Open  ]],

Cell["Compare the two fundamental periods", "Text",
 CellChangeTimes->{{3.912245722335915*^9, 3.912245728095767*^9}, {
  3.9131760277299*^9, 
  3.913176033384988*^9}},ExpressionUUID->"90997d64-d233-402d-bfba-\
f04f80e43763"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"piEu", "=", 
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{"pifund", "/.", "rep\[Rho]"}], ",", "ord"}], 
   "]"}]}], "\[IndentingNewLine]", "piup"}], "Input",
 CellChangeTimes->{{3.9122460304442787`*^9, 3.9122460319946957`*^9}, {
  3.912246089038517*^9, 3.9122461007849197`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"77eec321-8a3f-4689-9ec4-7d9a0be43637"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubscriptBox["\[Phi]", "3"], "+", 
  SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
  SubscriptBox["\[Phi]", "4"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "4"]}], "+", 
  SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
  SubscriptBox["\[Phi]", "5"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  SubsuperscriptBox["\[Phi]", "5", "2"]}]], "Output",
 CellChangeTimes->{
  3.912245732660934*^9, 3.912246033944845*^9, {3.912246090874691*^9, 
   3.9122461029785833`*^9}, 3.912247154484185*^9, 3.913175936965477*^9, 
   3.913261922096773*^9, 3.913261981799267*^9, 3.9132884539939213`*^9, 
   3.9137861150460253`*^9, 3.9137983300125113`*^9, 3.913971648482304*^9, 
   3.922182022445285*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"51d2c785-5810-428b-8f8f-c3917071dfc0"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubscriptBox["\[Phi]", "3"], "+", 
  SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
  SubscriptBox["\[Phi]", "4"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "4"]}], "+", 
  SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
  SubscriptBox["\[Phi]", "5"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  SubsuperscriptBox["\[Phi]", "5", "2"]}]], "Output",
 CellChangeTimes->{
  3.912245732660934*^9, 3.912246033944845*^9, {3.912246090874691*^9, 
   3.9122461029785833`*^9}, 3.912247154484185*^9, 3.913175936965477*^9, 
   3.913261922096773*^9, 3.913261981799267*^9, 3.9132884539939213`*^9, 
   3.9137861150460253`*^9, 3.9137983300125113`*^9, 3.913971648482304*^9, 
   3.922182022447557*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"081776ef-b172-461c-ac08-6e6ad185d3d3"]
}, Open  ]],

Cell["- The logarithmic period is given by", "Text",
 CellChangeTimes->{{3.9122457380803328`*^9, 3.912245742540649*^9}, {
  3.91317603837084*^9, 
  3.913176046932741*^9}},ExpressionUUID->"47ecc701-bdfb-454d-82b3-\
bdae58b576c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coef3", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coef", "[", 
         RowBox[{"nE", "+", "\[Rho]E"}], "]"}], 
        RowBox[{"Phi", "[", 
         RowBox[{"nE", "+", "\[Rho]E"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Phi]", "i_"], "->", 
         SubscriptBox["\[Phi]", 
          RowBox[{"i", "+", "2"}]]}], "}"}]}], ",", 
      RowBox[{"\[Rho]", "[", "3", "]"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coef3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"coef3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", "x_"}], "]"}], "->", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"x", "-", "1"}], ",", "1"}], "]"}]}], "}"}]}], "/.", 
      "rep\[Rho]"}], "//", "FullSimplify"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"simplify", " ", "polyGamma"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi3", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "coef3"}], ",", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"list", "[", 
        RowBox[{"[", 
         RowBox[{"3", ";;"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi3", "=", 
   RowBox[{"NExpand", "[", 
    RowBox[{"pi3", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piE", "[", "i_", "]"}], ":=", 
   RowBox[{"pi3", "/.", 
    RowBox[{"swap", "[", 
     RowBox[{"i", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piEd", "=", 
   RowBox[{
    RowBox[{"piE", "[", "3", "]"}], "+", 
    RowBox[{"piE", "[", "4", "]"}], "+", 
    RowBox[{"piE", "[", "5", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{"piEd", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "pidown"}], "/", "2"}], ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9122456312439413`*^9, 3.91224587155404*^9}, {
   3.91224594361491*^9, 3.912246013467474*^9}, {3.9122460468390903`*^9, 
   3.912246142496942*^9}, {3.912246351963497*^9, 3.912246435320497*^9}, {
   3.913176057103455*^9, 3.913176078795843*^9}, {3.913176249953618*^9, 
   3.913176269034656*^9}, {3.913176310325798*^9, 3.9131763107603893`*^9}, {
   3.913261988503517*^9, 3.913261988829212*^9}, 3.913288465757312*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"31496907-2fbd-494a-966b-f2199ec3643c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}]}], ")"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.912246085815126*^9, 3.912246143648345*^9}, {
   3.9122463909031878`*^9, 3.912246403627458*^9}, 3.9122464361039267`*^9, 
   3.9122471548851*^9, 3.913175941573165*^9, {3.91317605762245*^9, 
   3.913176079219624*^9}, 3.913261925536955*^9, 3.9132619895579967`*^9, {
   3.9132884605625362`*^9, 3.913288466406863*^9}, 3.913786115303969*^9, 
   3.913798330273864*^9, 3.913971648747262*^9, 3.922182022709373*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"dc1ed4ed-7fad-463c-93d6-cf278b7d0884"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}]}], ")"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.912246085815126*^9, 3.912246143648345*^9}, {
   3.9122463909031878`*^9, 3.912246403627458*^9}, 3.9122464361039267`*^9, 
   3.9122471548851*^9, 3.913175941573165*^9, {3.91317605762245*^9, 
   3.913176079219624*^9}, 3.913261925536955*^9, 3.9132619895579967`*^9, {
   3.9132884605625362`*^9, 3.913288466406863*^9}, 3.913786115303969*^9, 
   3.913798330273864*^9, 3.913971648747262*^9, 3.922182022740239*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"f22e3866-2de3-4918-8af3-db70c0010157"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mirror maps", "Subsubsection",
 CellChangeTimes->{{3.9137861176671743`*^9, 
  3.913786126960445*^9}},ExpressionUUID->"108d71b2-78f5-4518-b612-\
ffe8534f030b"],

Cell["Mirror map expansions", "Text",
 CellChangeTimes->{{3.912246454230686*^9, 
  3.912246458247636*^9}},ExpressionUUID->"cd7cd83c-040c-4866-9271-\
cc7a6b34c3a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mirrormap", "=", 
   RowBox[{"NExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"piu", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "/", "pi0"}], ",",
      "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ansatz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "i_"], "->", 
      RowBox[{
       SubscriptBox["q", "i"], " ", 
       RowBox[{"NExpand", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["cc", "i"], "[", 
             RowBox[{"n1", ",", "n2", ",", "n3", ",", "n4", ",", "n5"}], 
             "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "1"], ")"}], "n1"], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "2"], ")"}], "n2"], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "3"], ")"}], "n3"], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "4"], ")"}], "n4"], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "5"], ")"}], "n5"]}], ",", 
           RowBox[{"{", 
            RowBox[{"n1", ",", "0", ",", "ord"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n2", ",", "0", ",", "ord"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n3", ",", "0", ",", "ord"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n4", ",", "0", ",", "ord"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n5", ",", "0", ",", "ord"}], "}"}]}], "]"}], ",", 
         "ord"}], "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["cc", "i"], "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], "->", 
       "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"mirrormap", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", 
         SubscriptBox["q", "1"], "]"}], ",", 
        RowBox[{"Log", "[", 
         SubscriptBox["q", "2"], "]"}], ",", 
        RowBox[{"Log", "[", 
         SubscriptBox["q", "3"], "]"}], ",", 
        RowBox[{"Log", "[", 
         SubscriptBox["q", "4"], "]"}], ",", 
        RowBox[{"Log", "[", 
         SubscriptBox["q", "5"], "]"}]}], "}"}]}]}], "/.", "ansatz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NExpand", "[", 
      RowBox[{"eq", ",", "ord"}], "]"}], "//", "PowerExpand"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"eq", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["q", "1"], ",", 
       SubscriptBox["q", "2"], ",", 
       SubscriptBox["q", "3"], ",", 
       SubscriptBox["q", "4"], ",", 
       SubscriptBox["q", "5"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9122464616077414`*^9, 3.912246480934134*^9}, {
   3.9122465246091423`*^9, 3.912246533348008*^9}, {3.912246567958642*^9, 
   3.912246787604904*^9}, 3.912246818554845*^9, {3.9122469109638977`*^9, 
   3.9122469136531057`*^9}, {3.9122469806444597`*^9, 
   3.9122470554240103`*^9}, {3.912247173139642*^9, 3.912247205641892*^9}, {
   3.91224726901987*^9, 3.912247274862425*^9}, {3.913183878194614*^9, 
   3.913183999841571*^9}, {3.913184218829814*^9, 3.91318426421732*^9}, {
   3.913289091698007*^9, 3.9132891036175413`*^9}, 3.9134520479935417`*^9, {
   3.913786143973857*^9, 3.913786306847106*^9}, {3.913786352367732*^9, 
   3.913786420000161*^9}, {3.9137864663996267`*^9, 3.913786514652567*^9}, {
   3.913786653915099*^9, 3.913786699506111*^9}, {3.913786749460352*^9, 
   3.913786762522296*^9}, {3.913798826628355*^9, 3.913798827106102*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"eb6314d6-d194-4a71-aee5-3040fbb94a90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      RowBox[{"mirrormap", "[", 
       RowBox[{"[", 
        RowBox[{"3", ";;"}], "]"}], "]"}]}], "-", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "3"], "]"}], "-", 
     RowBox[{"2", 
      SubscriptBox["\[Phi]", "4"]}], "-", 
     RowBox[{"2", 
      SubscriptBox["\[Phi]", "5"]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "1"], "->", "0"}], ",", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", "0"}]}], "}"}]}], "//", "Expand"}], 
  "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.913971700660963*^9, 3.913971713252317*^9}, {
  3.913971869487185*^9, 3.913971879289467*^9}, {3.913971958249137*^9, 
  3.913971973876545*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"a4b14a3e-f85a-429b-bf74-e6da05c00872"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
    RowBox[{"8", " ", 
     SubscriptBox["\[Phi]", "4"], " ", 
     SubscriptBox["\[Phi]", "5"]}], "+", 
    SubsuperscriptBox["\[Phi]", "5", "2"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Phi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Phi]", "4"], "+", 
       SubscriptBox["\[Phi]", "5"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "3"], "]"}]}], "+", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], "+", 
    SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Phi]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["\[Phi]", "5"]}], ")"}]}], "+", 
    SubsuperscriptBox["\[Phi]", "5", "2"], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Phi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SubscriptBox["\[Phi]", "4"], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Phi]", "5"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "3"], "]"}]}], "+", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], "+", 
    SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
    SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SubscriptBox["\[Phi]", "4"]}], ")"}], " ", 
     SubscriptBox["\[Phi]", "5"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Phi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Phi]", "4"]}], "+", 
       SubscriptBox["\[Phi]", "5"]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.913971704488639*^9, 3.913971713726631*^9}, {
   3.9139718729419813`*^9, 3.9139718796665792`*^9}, {3.9139719696609*^9, 
   3.913971974212097*^9}, 3.922182044347443*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"c7482ec7-c241-48c4-b752-8bcf0113f01a"]
}, Open  ]],

Cell["Mirror map, and show one solution", "Text",
 CellChangeTimes->{{3.913184248972725*^9, 3.913184254612234*^9}, {
  3.913786806739106*^9, 3.91378680709617*^9}, {3.9137987185089207`*^9, 
  3.913798722622114*^9}},ExpressionUUID->"87c6ebee-c029-477f-8734-\
3c86594eed87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mirrormaps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "1"], ",", 
       SubscriptBox["\[Phi]", "2"], ",", 
       SubscriptBox["\[Phi]", "3"], ",", 
       SubscriptBox["\[Phi]", "4"], ",", 
       SubscriptBox["\[Phi]", "5"]}], "}"}], "/.", "ansatz"}], "/.", 
    "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mirror", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "i"], "->", 
      RowBox[{"mirrormaps", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9131842558511057`*^9, 3.913184261775652*^9}, {
  3.913289106016011*^9, 3.913289106294903*^9}, {3.913798724095224*^9, 
  3.9137987731972103`*^9}, {3.9137988175262833`*^9, 3.913798854173827*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"13984758-13a7-4329-9427-864a083f5b1b"],

Cell["Solutions that simplify elliptic curve period", "Text",
 CellChangeTimes->{{3.9137869144647093`*^9, 
  3.913786923313258*^9}},ExpressionUUID->"2461c6d9-43b1-48aa-b147-\
37473a067825"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mirrorT2maps", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "3"], ",", 
       SubscriptBox["\[Phi]", "4"], ",", 
       SubscriptBox["\[Phi]", "5"]}], "}"}], "/.", "ansatz"}], "/.", "sol"}], 
   "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["q", "1"], "->", "0"}], ",", 
     RowBox[{
      SubscriptBox["q", "2"], "->", "0"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mirrorT2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "3"], "->", 
       RowBox[{"mirrorT2maps", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Phi]", "4"], "->", 
       RowBox[{"mirrorT2maps", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{
       SubscriptBox["\[Phi]", "5"], "->", 
       RowBox[{"mirrorT2maps", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"conjugate", " ", "mirror", " ", "maps"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mirrorT2mapsbar", "=", 
   RowBox[{"mirrorT2maps", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "->", "qbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mirrorT2bar", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]bar", "3"], "->", 
      RowBox[{"mirrorT2mapsbar", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]bar", "4"], "->", 
      RowBox[{"mirrorT2mapsbar", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]bar", "5"], "->", 
      RowBox[{"mirrorT2mapsbar", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9137869240324383`*^9, 3.9137869483944683`*^9}, {
  3.913798254923732*^9, 3.913798264309293*^9}, {3.9137983343633947`*^9, 
  3.913798365605041*^9}, {3.9137987396462383`*^9, 3.913798757644938*^9}, {
  3.9137988595170107`*^9, 3.913798860137162*^9}, {3.91397859838883*^9, 
  3.913978655169764*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"61698784-8eca-4287-ba24-158f0f350d99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["q", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "3"], " ", 
       SubscriptBox["q", "4"]}], "+", 
      SubsuperscriptBox["q", "4", "2"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "5"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "3"], " ", 
       SubscriptBox["q", "5"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["q", "4"], " ", 
       SubscriptBox["q", "5"]}], "+", 
      SubsuperscriptBox["q", "5", "2"]}], ")"}]}], ",", 
   RowBox[{
    SubscriptBox["q", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "3"]}], "+", 
      SubsuperscriptBox["q", "3", "2"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "3"], " ", 
       SubscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "5"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["q", "3"], " ", 
       SubscriptBox["q", "5"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "4"], " ", 
       SubscriptBox["q", "5"]}], "+", 
      SubsuperscriptBox["q", "5", "2"]}], ")"}]}], ",", 
   RowBox[{
    SubscriptBox["q", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "3"]}], "+", 
      SubsuperscriptBox["q", "3", "2"], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "4"]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["q", "3"], " ", 
       SubscriptBox["q", "4"]}], "+", 
      SubsuperscriptBox["q", "4", "2"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "3"], " ", 
       SubscriptBox["q", "5"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["q", "4"], " ", 
       SubscriptBox["q", "5"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.913786948813492*^9, 3.9137983660357847`*^9, {3.913798856562831*^9, 
   3.913798860389604*^9}, 3.913869119306964*^9, 3.913971654989828*^9, {
   3.913978641955152*^9, 3.913978655519341*^9}, 3.922182044368474*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"a9fd0295-34e8-49c2-8a66-4e6fc7502089"]
}, Open  ]],

Cell["Apply to period along \[Phi]1=\[Phi]2 locus", "Text",
 CellChangeTimes->{{3.9137868016381187`*^9, 
  3.913786855590005*^9}},ExpressionUUID->"dccb6e1a-1096-40b7-8320-\
52326087378c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NExpand", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"piEd", "/", "piEu"}], "/.", "mirrorT2"}], ",", "ord"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.913786856792758*^9, 3.9137869066606493`*^9}, {
  3.913798375660819*^9, 3.913798378944769*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"ca9c63b9-3463-4645-9ff0-68ac0b596e9d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       SubscriptBox["q", "3"], "]"}], "+", 
      RowBox[{"Log", "[", 
       SubscriptBox["q", "4"], "]"}], "+", 
      RowBox[{"Log", "[", 
       SubscriptBox["q", "5"], "]"}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.913786877381806*^9, 3.9137869069878817`*^9}, 
   3.9137869833396673`*^9, {3.913798371956686*^9, 3.913798379503044*^9}, 
   3.9137988657846003`*^9, 3.913869119319271*^9, 3.913974897094317*^9, 
   3.922182044642201*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a21a4ba2-dc28-4f60-b372-307e8d018602"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bicubic", "Subsection",
 CellChangeTimes->{{3.91223524182661*^9, 3.912235250091846*^9}, {
  3.913176399321064*^9, 
  3.9131764005088673`*^9}},ExpressionUUID->"3bee3d3c-1bf4-4ae1-a023-\
b23e586415a7"],

Cell["Here we study W=0 flux vacua for the mirror bicubic.", "Text",
 CellChangeTimes->{{3.912235281647781*^9, 3.912235301986164*^9}, {
  3.913176405324709*^9, 3.913176408513241*^9}, {3.9131766486396503`*^9, 
  3.913176651457136*^9}},ExpressionUUID->"61c17972-b2b0-4d63-936f-\
4389f554f8b2"],

Cell[CellGroupData[{

Cell["Topological data", "Subsubsection",
 CellChangeTimes->{{3.913428976172228*^9, 
  3.913428980272161*^9}},ExpressionUUID->"32b8da0a-ac18-47ef-a5bc-\
c9ade727c02a"],

Cell["Weights and degrees of CICY", "Text",
 CellChangeTimes->{{3.913429024452482*^9, 
  3.913429029961117*^9}},ExpressionUUID->"d7b8292d-d35b-4fb4-8a79-\
28e38f933fa4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"h21", "=", 
  RowBox[{"Length", "[", "wtable", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"h11", "=", 
  RowBox[{"H11", "[", 
   RowBox[{"wtable", ",", "dtable"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.913428981720236*^9, 3.9134290225702963`*^9}, {
  3.91343197379275*^9, 3.9134319763655*^9}, {3.913432066314004*^9, 
  3.913432078866156*^9}, {3.91343493618859*^9, 3.913434941133608*^9}, {
  3.914318374341308*^9, 3.914318376642106*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"f1ce7a44-a925-432f-9d4b-576dbd8a1f39"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.9143183771229067`*^9, 3.915817272284115*^9, 
  3.916085330698022*^9, 3.922182117064701*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"b69e13e2-6a22-4a8d-9aa8-360f75c93550"],

Cell[BoxData["83"], "Output",
 CellChangeTimes->{3.9143183771229067`*^9, 3.915817272284115*^9, 
  3.916085330698022*^9, 3.922182117067403*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"6b3ec71a-997d-4254-9f9b-bcd2e75ed1c2"]
}, Open  ]],

Cell["Intersection numbers", "Text",
 CellChangeTimes->{{3.9134319776601562`*^9, 
  3.9134319819585238`*^9}},ExpressionUUID->"a6ad7d13-1bc4-458a-826b-\
b5b08f3b051d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Kappa]s", "=", 
  RowBox[{"IntNums", "[", 
   RowBox[{"wtable", ",", "dtable"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913431995458959*^9}, {
  3.913434964099616*^9, 3.913434965148738*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"52868cb2-5dd9-4ec6-b2d8-0649519b9df3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.913431995798419*^9, 3.913432081630558*^9, 3.9134349277951527`*^9, {
   3.9134349601662607`*^9, 3.913434966381033*^9}, 3.913436415659153*^9, 
   3.913440824922473*^9, 3.913997708729244*^9, 3.915817272388217*^9, 
   3.916085330753716*^9, 3.922182117114987*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"0ad1eb36-3834-4c90-a7bc-0403f37f36eb"]
}, Open  ]],

Cell["Second and third Chern class", "Text",
 CellChangeTimes->{{3.913431999755896*^9, 
  3.913432006618885*^9}},ExpressionUUID->"d65d46cb-915c-4fda-9e4d-\
d8eec68c5bed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"topodata", "=", 
   RowBox[{"TopoDataCY3", "[", 
    RowBox[{"wtable", ",", "dtable"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bs", "=", 
   RowBox[{
    RowBox[{"topodata", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", "24"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913432016313425*^9}, 
   3.91343495691961*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"bf6b1340-48bc-498d-a14e-72a2e11f320f"],

Cell["\<\
The coefficient of the quadratic term in the prepotential needs to satisfy \
the quantization conditions\
\>", "Text",
 CellChangeTimes->{{3.9134358002279663`*^9, 3.913435811778203*^9}, {
  3.913435875969866*^9, 
  3.913435878002865*^9}},ExpressionUUID->"069f69a0-b1c8-4dac-abb4-\
37f12df6dcb5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"atrial", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"h21", ",", "h21"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Kappa]s", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "i", ",", "j"}], "]"}], "]"}]}], "-", 
    RowBox[{"atrial", "[", 
     RowBox[{"[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "h21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "h21"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.91343581298499*^9, 3.913435870189946*^9}, {
  3.9134363526910057`*^9, 3.913436359796651*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"94a3823a-28da-46e3-8373-dc73702bad1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["3", "2"], "-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], "-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.913435870757321*^9, 3.9134358843695383`*^9}, 
   3.913436016459134*^9, {3.9134363602604513`*^9, 3.913436366586618*^9}, 
   3.913436417961319*^9, 3.9134408249401007`*^9, 3.9139977087509127`*^9, 
   3.9158172724417467`*^9, 3.916085330765265*^9, 3.9221821171330976`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"a24d856f-c0c8-469c-9839-e7d264baffb9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Periods", "Subsubsection",
 CellChangeTimes->{{3.912235275846221*^9, 
  3.912235276422533*^9}},ExpressionUUID->"d8fd2d2d-173d-401d-ae0f-\
75687f1dd6fb"],

Cell["\<\
Here we set up the periods. The combinatorial symbol of the fundamental \
period is given by\
\>", "Text",
 CellChangeTimes->{{3.912235251319265*^9, 3.9122352661100683`*^9}, {
  3.912235305811754*^9, 
  3.912235318738764*^9}},ExpressionUUID->"24f404ca-06af-4dd6-9b6a-\
eefbca3919b7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dim", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coef", "[", "ns_", "]"}], ":=", 
  FractionBox[
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"3", 
      RowBox[{"Total", "[", "ns", "]"}]}], "+", "1"}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"nn", "+", "1"}], "]"}], "3"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coef", "[", "ns", "]"}]}], "Input",
 CellChangeTimes->{{3.912235319722858*^9, 3.912235319908743*^9}, {
   3.9122356585445957`*^9, 3.912235789944367*^9}, {3.912238309572742*^9, 
   3.9122383492081842`*^9}, {3.9122414655193443`*^9, 
   3.9122415230243263`*^9}, {3.912241555356329*^9, 3.91224155657158*^9}, {
   3.912241611660713*^9, 3.912241632583893*^9}, {3.912247066339684*^9, 
   3.912247066521554*^9}, {3.91224712572582*^9, 3.9122471302901*^9}, {
   3.913176663347309*^9, 3.913176724478898*^9}, 3.913176755072207*^9, {
   3.913178060362626*^9, 3.9131780691706343`*^9}, {3.913182516595231*^9, 
   3.9131825352525587`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"581ad7ac-0a50-4399-a59d-c5b0faeffdea"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "2", "]"}]}], ")"}]}]}], "]"}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "1", "]"}]}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "2", "]"}]}], "]"}], "3"]}]]], "Output",
 CellChangeTimes->{
  3.9122357904699793`*^9, {3.9122383322491713`*^9, 3.912238369040471*^9}, {
   3.912241480717688*^9, 3.912241508109961*^9}, {3.912241625375177*^9, 
   3.9122416337243834`*^9}, 3.912241742743021*^9, 3.9122470685663433`*^9, 
   3.912247132629362*^9, 3.913175800179579*^9, {3.913176698229088*^9, 
   3.913176716490931*^9}, 3.913176755668935*^9, {3.913178060861664*^9, 
   3.9131780696013393`*^9}, 3.9131795727501307`*^9, 3.913182537172399*^9, 
   3.9131848258220177`*^9, 3.913187259384802*^9, 3.913263096522912*^9, 
   3.913264883136017*^9, 3.91328847677006*^9, 3.913368857129478*^9, 
   3.913440828678301*^9, 3.913997712636957*^9, 3.9158172746293077`*^9, 
   3.916085330768256*^9, 3.92218212203306*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"e8cb5c94-e971-4856-a2b7-ab27b5f9a07e"]
}, Open  ]],

Cell["Summation range", "Text",
 CellChangeTimes->{{3.912241352367507*^9, 
  3.912241355220364*^9}},ExpressionUUID->"1a91ab1c-efc0-4ff4-916e-\
f07ce1be372f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ord", "=", "3"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nn", ",", "0", ",", "ord"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi", "[", "ns_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["\[Phi]", "i"], ")"}], 
      RowBox[{"ns", "[", 
       RowBox[{"[", "i", "]"}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912241356485886*^9, 3.912241398246364*^9}, {
  3.912241615999758*^9, 3.912241616484379*^9}, {3.913176726218856*^9, 
  3.913176726914371*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"dffa3c6a-e999-4cfb-9cf3-28c981aa20bb"],

Cell["Fundamental period", "Text",
 CellChangeTimes->{{3.91223579823525*^9, 
  3.912235800729121*^9}},ExpressionUUID->"cc3b0712-d92a-4f26-b866-\
ab88c38b04a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]s", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"\[Rho]", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "->", "0"}], ")"}], "&"}], "/@", "\[Rho]s"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pifund", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coef", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
       RowBox[{"Phi", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{
   RowBox[{"NExpand", "[", 
    RowBox[{
     RowBox[{"pifund", "/.", "rep\[Rho]"}], ",", "ord"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.912235801925506*^9, 3.9122358021112423`*^9}, {
  3.912241335490243*^9, 3.912241420205634*^9}, {3.912241451995438*^9, 
  3.912241456572672*^9}, {3.9122415149666224`*^9, 3.912241551285205*^9}, {
  3.91224175015723*^9, 3.912241776983906*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"32c88435-8e01-4736-9e8f-a12fd322662d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], "+", 
     SubscriptBox["\[Phi]", "2"]}], ")"}]}], "+", 
  RowBox[{"90", " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["\[Phi]", "1", "2"], "+", 
     RowBox[{"8", " ", 
      SubscriptBox["\[Phi]", "1"], " ", 
      SubscriptBox["\[Phi]", "2"]}], "+", 
     SubsuperscriptBox["\[Phi]", "2", "2"]}], ")"}]}], "+", 
  RowBox[{"1680", " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["\[Phi]", "1", "3"], "+", 
     RowBox[{"27", " ", 
      SubsuperscriptBox["\[Phi]", "1", "2"], " ", 
      SubscriptBox["\[Phi]", "2"]}], "+", 
     RowBox[{"27", " ", 
      SubscriptBox["\[Phi]", "1"], " ", 
      SubsuperscriptBox["\[Phi]", "2", "2"]}], "+", 
     SubsuperscriptBox["\[Phi]", "2", "3"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.912241548412244*^9, 3.9122415517283916`*^9}, 
   3.9122416366339703`*^9, {3.912241745779895*^9, 3.912241777565557*^9}, 
   3.912247068796249*^9, 3.912247132715118*^9, 3.913175803319353*^9, 
   3.9131767590692043`*^9, {3.913178063392351*^9, 3.913178072696343*^9}, 
   3.913179578172153*^9, 3.913182541284441*^9, 3.913184829193766*^9, 
   3.913187261945013*^9, 3.913263099615918*^9, 3.913264883191806*^9, 
   3.913288479889701*^9, 3.9133688600948267`*^9, 3.913440828729247*^9, 
   3.9139977126944103`*^9, 3.915817274688463*^9, 3.916085330784133*^9, 
   3.92218212208178*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"8c17bce7-2047-46ad-bb71-075978cd419b"]
}, Open  ]],

Cell["\<\
Derivatives with respect to \[Rho] we use to build other periods later\
\>", "Text",
 CellChangeTimes->{{3.9122425163344193`*^9, 3.912242523687001*^9}, {
  3.912242555568137*^9, 3.912242558870268*^9}, {3.913175817106414*^9, 
  3.9131758200867147`*^9}},ExpressionUUID->"1d0afdc6-b582-4463-8ac8-\
75ee25ebd617"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coefficient", " ", "from", " ", "single", " ", "derivative"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coef1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coef", "[", 
          RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
         RowBox[{"Phi", "[", 
          RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
        RowBox[{"\[Rho]", "[", "1", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
      "FullSimplify"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Coefficient", " ", "from", " ", "double", " ", "\[Rho]", " ", 
      RowBox[{"derivative", ".", " ", 
       RowBox[{"Note", ":", " ", 
        RowBox[{"we", " ", "simplify", " ", "the", " ", "polyGamma"}]}]}]}], 
     ",", " ", 
     RowBox[{
     "as", " ", "it", " ", "contains", " ", "a", " ", "contribution", " ", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "/", "6"}], " ", "it", " ", "should", 
      " ", "not", " ", "have"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef11", "=", 
     RowBox[{"coef11", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
         RowBox[{"0", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{"coef12", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
         RowBox[{"0", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef22", "=", 
     RowBox[{"coef22", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
         RowBox[{"0", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "coefficient", " ", "from", " ", "triple", " ", "\[Rho]", " ", 
     "derivative"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef112", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef122", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef112", "=", 
     RowBox[{
      RowBox[{"coef112", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{"0", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
         RowBox[{"0", " ", "2", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef122", "=", 
     RowBox[{
      RowBox[{"coef122", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{"0", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
         RowBox[{"0", " ", "2", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.912242526901163*^9, 3.912242550858097*^9}, {
   3.9122431352203293`*^9, 3.912243169637501*^9}, {3.9122434452496853`*^9, 
   3.9122434544147863`*^9}, {3.912244007066039*^9, 3.9122440457195253`*^9}, {
   3.912244256807281*^9, 3.912244291733865*^9}, {3.912244398126021*^9, 
   3.9122443982372427`*^9}, {3.913177507830278*^9, 3.9131775482178373`*^9}, {
   3.913178467311232*^9, 3.913178541760138*^9}, {3.913184834302472*^9, 
   3.9131848430195007`*^9}, {3.9132629681871023`*^9, 3.913262997136292*^9}, {
   3.913263049539115*^9, 3.913263088803966*^9}, {3.913263600891382*^9, 
   3.913263604403213*^9}, 3.91336886273393*^9, {3.913370139768858*^9, 
   3.9133701497041483`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"da543703-d49c-45c7-895c-f29975b0fe1f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "[", "1", "]"}], "+", 
        RowBox[{"n", "[", "2", "]"}]}], ")"}]}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"n", "[", "1", "]"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "[", "1", "]"}], "+", 
          RowBox[{"n", "[", "2", "]"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], ")"}], " ", 
   SubsuperscriptBox["\[Phi]", "1", 
    RowBox[{"n", "[", "1", "]"}]], " ", 
   SubsuperscriptBox["\[Phi]", "2", 
    RowBox[{"n", "[", "2", "]"}]]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "1", "]"}]}], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "2", "]"}]}], "]"}], "3"]}]]], "Output",
 CellChangeTimes->{3.913368863183825*^9, 3.913370154386959*^9, 
  3.913440828957149*^9, 3.9139977129235373`*^9, 3.915817274935347*^9, 
  3.916085331013832*^9, 3.922182122305233*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"4fc06d3e-4f62-41ed-9111-80362f9a5cd0"]
}, Open  ]],

Cell["Put together period solutions ", "Text",
 CellChangeTimes->{{3.9122414255854397`*^9, 3.9122414286243668`*^9}, {
  3.912242529128441*^9, 3.912242531088146*^9}, {3.913263173861113*^9, 
  3.913263175801964*^9}},ExpressionUUID->"f32fece7-915e-4063-b207-\
29c9e4cda248"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"single", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "coef1"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi1", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"doubly", " ", "logarithmic", " ", "periods"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi11", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef11", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi11", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi11", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef12", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi12", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi22", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef22", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi22", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi22", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"triple", " ", "logarithmic", " ", "periods"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi112", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef112", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi122", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef122", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi112", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi112", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi122", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi122", ",", "ord"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.912241432867106*^9, 3.9122414470631237`*^9}, {
   3.9122417676067047`*^9, 3.912241990673215*^9}, 3.912242525388113*^9, {
   3.912242563561378*^9, 3.9122425942371607`*^9}, {3.9122428816687193`*^9, 
   3.9122428999848547`*^9}, {3.912244335532688*^9, 3.9122443767705936`*^9}, {
   3.912244431646996*^9, 3.912244445582554*^9}, 3.912244485448247*^9, {
   3.912244549257259*^9, 3.912244574135642*^9}, {3.913177584338686*^9, 
   3.913177627281727*^9}, {3.9131776678319063`*^9, 3.913177671823803*^9}, {
   3.913182777262022*^9, 3.9131827789325657`*^9}, {3.913263171153535*^9, 
   3.9132632288702297`*^9}, {3.913263522758175*^9, 3.913263524646329*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"43ca00ba-db29-47be-8f20-33620966c06a"],

Cell["Linear periods", "Text",
 CellChangeTimes->{{3.913263254145104*^9, 
  3.913263256227927*^9}},ExpressionUUID->"553a6084-f0cb-4c10-8adb-\
38a54068aeff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"swap", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "i"], "->", 
      SubscriptBox["\[Phi]", "j"]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "j"], "->", 
      SubscriptBox["\[Phi]", "i"]}]}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"all", " ", "periods", " ", "with", " ", "non"}], "-", 
    RowBox[{"zero", " ", "upper", " ", "index", " ", 
     RowBox[{"(", 
      RowBox[{"single", "-", 
       RowBox[{"log", " ", "periods"}]}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piu", "[", "i_", "]"}], ":=", 
   RowBox[{"pi1", "/.", 
    RowBox[{"swap", "[", 
     RowBox[{"i", ",", "1"}], "]"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{
   RowBox[{"piu", "[", "1", "]"}], ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9132632569501343`*^9, 3.913263262088606*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"18391703-6004-4d7a-b8f4-76e8f9bc2e1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"11", " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.9132632625714817`*^9, 3.913264904100923*^9, 
  3.913288505148219*^9, 3.913369546210024*^9, 3.9134408486438847`*^9, 
  3.913997734647687*^9, 3.91581729415553*^9, 3.916085350333612*^9, 
  3.922182142392927*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"c9fb095c-da15-4558-b7c0-569bb41c85cd"]
}, Open  ]],

Cell["Quadratic periods (in integral basis)", "Text",
 CellChangeTimes->{{3.9132632648965263`*^9, 
  3.9132632757147217`*^9}},ExpressionUUID->"94f83ac0-4332-46e9-b2e1-\
476700bcfed8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"intnums", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"amat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"3", "/", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddpi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pi11", ",", "pi12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"pi12", ",", "pi22"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pid", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intnums", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"ddpi", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"amat", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "i"}], "]"}], "]"}], 
       RowBox[{"piu", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
    RowBox[{"bvec", "[", 
     RowBox[{"[", "k", "]"}], "]"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{"pid", "[", "1", "]"}], ",", "0"}], "]"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.91326328024585*^9, 3.9132632883161163`*^9}, {
  3.913263449254822*^9, 3.9132634720246363`*^9}, {3.913263880067416*^9, 
  3.913263940318369*^9}, {3.913263982742258*^9, 3.913263983511095*^9}, {
  3.913264076470943*^9, 3.913264077468927*^9}, {3.913264175192651*^9, 
  3.91326418607437*^9}, {3.913369576584241*^9, 3.913369577525625*^9}, {
  3.91337017047396*^9, 3.9133702056970663`*^9}, {3.913440969537211*^9, 
  3.913440982971409*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"2302456e-7381-479b-9941-e228578d51bc"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "2"], "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.913263288682798*^9, 3.913263472989757*^9, 3.913263942786169*^9, 
   3.91326398430303*^9, 3.913264116767764*^9, {3.913264178902143*^9, 
   3.913264186562434*^9}, 3.913264904227256*^9, 3.913288505303588*^9, 
   3.913369547236616*^9, 3.9133695778446627`*^9, 3.913370233626069*^9, 
   3.913440848716514*^9, {3.9134409518383093`*^9, 3.9134409832346888`*^9}, 
   3.91399773476573*^9, 3.9158172942822*^9, 3.916085350445705*^9, 
   3.922182142469002*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"9b755c01-84dc-405f-97d6-012e5ed19106"]
}, Open  ]],

Cell["Cubic period", "Text",
 CellChangeTimes->{{3.913179298109852*^9, 3.91317931668259*^9}, {
   3.9132633216775217`*^9, 3.913263323115954*^9}, 
   3.913263420719351*^9},ExpressionUUID->"1e49d254-6796-4366-8997-\
2811786267a7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pid0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["3", "2"], 
     RowBox[{"(", 
      RowBox[{"pi112", "+", "pi122"}], ")"}]}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"bvec", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"piu", "[", "i", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "-", 
    FractionBox[
     RowBox[{"162", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{"pid0", ",", "0"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.9132634193412113`*^9, 3.913263440819181*^9}, {
  3.913263540211913*^9, 3.913263544135126*^9}, {3.91326472515162*^9, 
  3.9132647252369633`*^9}, {3.913264946653371*^9, 3.913264947161023*^9}, {
  3.913369559322422*^9, 3.9133695601781397`*^9}, {3.913370213664974*^9, 
  3.9133703078156967`*^9}, {3.9133703417326927`*^9, 3.913370351541854*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"97a1200f-07ca-4831-824e-8d1cdb0722ef"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}], "2"], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "2"], "]"}], "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"81", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.9132635146982937`*^9, 3.913263545020562*^9}, 
   3.913264207462597*^9, 3.913264904423007*^9, 3.913264947708313*^9, 
   3.913288505675435*^9, 3.913288585045122*^9, {3.9133695489286747`*^9, 
   3.913369560440608*^9}, {3.9133703424445267`*^9, 3.913370352041801*^9}, 
   3.9134408488093967`*^9, 3.913441022291812*^9, 3.9139977348738823`*^9, 
   3.9158172943936567`*^9, 3.916085350540802*^9, 3.922182142566882*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"268382c7-7259-4d3a-b87b-c18417d2fd11"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reduction along symmetric locus", "Subsubsection",
 CellChangeTimes->{{3.912244705499614*^9, 
  3.912244719250085*^9}},ExpressionUUID->"ae60ffc3-fafd-4e0e-8a74-\
12245b1a9bab"],

Cell[TextData[{
 "Here we compute the derivatives of the periods along ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "-", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "557ca0e3-7bd8-4577-846b-c5ed228a839e"],
 ", and evaluate them along the symmetric locus ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "=", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "bce51320-4d5d-4dea-8106-a14866e2873c"],
 "."
}], "Text",
 CellChangeTimes->{{3.9122447308241377`*^9, 
  3.912244782000291*^9}},ExpressionUUID->"3e3ccb15-0b4e-450d-88f5-\
00815028c830"],

Cell["We first consider all periods that will vanish:", "Text",
 CellChangeTimes->{{3.9122447617317123`*^9, 
  3.912244799136503*^9}},ExpressionUUID->"2a854779-977c-4d76-9745-\
0cf0b78715db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{"pi0", ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{"pi0", ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"piu", "[", "1", "]"}], "+", 
        RowBox[{"piu", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"piu", "[", "1", "]"}], "+", 
        RowBox[{"piu", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pid", "[", "1", "]"}], "+", 
        RowBox[{"pid", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pid", "[", "1", "]"}], "+", 
        RowBox[{"pid", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}]}], "Input",\

 CellChangeTimes->{{3.912244720815568*^9, 3.91224472616464*^9}, {
  3.9122448016879997`*^9, 3.9122449068779078`*^9}, {3.9131795513302507`*^9, 
  3.913179561010783*^9}, {3.913179776558001*^9, 3.9131797857819853`*^9}, {
  3.913179940816293*^9, 3.913180004884886*^9}, {3.913180038868661*^9, 
  3.913180074694539*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"b4251124-4a93-46f5-94c9-694c35572458"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9131794992025833`*^9, {
   3.913179553971624*^9, 3.9131795616239862`*^9}, {3.913179779220612*^9, 
   3.913179786045278*^9}, 3.913179923494453*^9, {3.913179999547205*^9, 
   3.9131800052621593`*^9}, {3.913180058729888*^9, 3.9131800749495277`*^9}, 
   3.913182793932078*^9, 3.913183581548544*^9, 3.9131872324212227`*^9, 
   3.913288507117114*^9, 3.9132885869480343`*^9, 3.9133703767291803`*^9, 
   3.9134410284030447`*^9, 3.9139977349047403`*^9, 3.915817316376128*^9, 
   3.9160853535361633`*^9, 3.922182199521616*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"7ac4a662-1b94-4f8b-991a-18e3e249e81c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9131794992025833`*^9, {
   3.913179553971624*^9, 3.9131795616239862`*^9}, {3.913179779220612*^9, 
   3.913179786045278*^9}, 3.913179923494453*^9, {3.913179999547205*^9, 
   3.9131800052621593`*^9}, {3.913180058729888*^9, 3.9131800749495277`*^9}, 
   3.913182793932078*^9, 3.913183581548544*^9, 3.9131872324212227`*^9, 
   3.913288507117114*^9, 3.9132885869480343`*^9, 3.9133703767291803`*^9, 
   3.9134410284030447`*^9, 3.9139977349047403`*^9, 3.915817316376128*^9, 
   3.9160853535361633`*^9, 3.922182199524588*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"86ab6985-bcd2-4de6-b754-96ec427e9d48"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9131794992025833`*^9, {
   3.913179553971624*^9, 3.9131795616239862`*^9}, {3.913179779220612*^9, 
   3.913179786045278*^9}, 3.913179923494453*^9, {3.913179999547205*^9, 
   3.9131800052621593`*^9}, {3.913180058729888*^9, 3.9131800749495277`*^9}, 
   3.913182793932078*^9, 3.913183581548544*^9, 3.9131872324212227`*^9, 
   3.913288507117114*^9, 3.9132885869480343`*^9, 3.9133703767291803`*^9, 
   3.9134410284030447`*^9, 3.9139977349047403`*^9, 3.915817316376128*^9, 
   3.9160853535361633`*^9, 3.922182199526861*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"b8362390-4a6d-4ed0-93b0-aafd2968c6c4"]
}, Open  ]],

Cell["Then remain the differences", "Text",
 CellChangeTimes->{{3.912245467140155*^9, 
  3.912245472004965*^9}},ExpressionUUID->"1b1d9746-f426-45db-9e44-\
84c1628367cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"piup", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"pidown", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pid", "[", "1", "]"}], "-", 
            RowBox[{"pid", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pid", "[", "1", "]"}], "-", 
            RowBox[{"pid", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.912245476617175*^9, 3.912245515801158*^9}, {
  3.912245649945559*^9, 3.9122456661586037`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"96be44bc-0fb9-441e-b61b-0c3e541cb694"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"6", " ", 
   SubscriptBox["\[Phi]", "1"]}], "+", 
  RowBox[{"90", " ", 
   SubsuperscriptBox["\[Phi]", "1", "2"]}], "-", 
  RowBox[{"1680", " ", 
   SubsuperscriptBox["\[Phi]", "1", "3"]}]}]], "Output",
 CellChangeTimes->{{3.912245481418992*^9, 3.91224551635441*^9}, {
   3.912245651311257*^9, 3.9122456664375067`*^9}, 3.912247153891739*^9, 
   3.9131759191539307`*^9, 3.913180211304349*^9, 3.913182800129318*^9, 
   3.913183013190724*^9, {3.913183583148355*^9, 3.9131836081323023`*^9}, 
   3.9131872344429817`*^9, 3.913288509067533*^9, 3.91328859810155*^9, 
   3.913370376774984*^9, 3.913441028448038*^9, 3.913997734933114*^9, 
   3.9158173185360947`*^9, 3.916085353556099*^9, 3.922182199575458*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"22855e33-8a11-4ed1-b94b-c488f50286c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}]}], "\[Pi]"], "+", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Phi]", "1"]}], "-", 
  FractionBox[
   RowBox[{"45", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "1"]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"18", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SubscriptBox["\[Phi]", "1"]}], "\[Pi]"], "-", 
  RowBox[{"45", " ", 
   SubsuperscriptBox["\[Phi]", "1", "2"]}], "+", 
  FractionBox[
   RowBox[{"1539", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"270", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "1", "2"]}], "\[Pi]"], "+", 
  RowBox[{"840", " ", 
   SubsuperscriptBox["\[Phi]", "1", "3"]}], "-", 
  FractionBox[
   RowBox[{"15054", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "3"]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"5040", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "1", "3"]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{{3.912245481418992*^9, 3.91224551635441*^9}, {
   3.912245651311257*^9, 3.9122456664375067`*^9}, 3.912247153891739*^9, 
   3.9131759191539307`*^9, 3.913180211304349*^9, 3.913182800129318*^9, 
   3.913183013190724*^9, {3.913183583148355*^9, 3.9131836081323023`*^9}, 
   3.9131872344429817`*^9, 3.913288509067533*^9, 3.91328859810155*^9, 
   3.913370376774984*^9, 3.913441028448038*^9, 3.913997734933114*^9, 
   3.9158173185360947`*^9, 3.916085353556099*^9, 3.9221821996499577`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"be88ab60-9cea-4c78-bd04-dcb98bee4b87"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Elliptic curve periods", "Subsubsection",
 CellChangeTimes->{{3.913288533190928*^9, 
  3.913288536820784*^9}},ExpressionUUID->"da0a886a-3048-4e88-9797-\
4143abbc9f29"],

Cell["\<\
These two periods we recognize as the periods of an elliptic curve: 

- The coefficients of its holomorphic period are given by\
\>", "Text",
 CellChangeTimes->{{3.912245521773147*^9, 3.9122455481484222`*^9}, {
  3.912245626090917*^9, 3.9122456286304903`*^9}, {3.9122457159346123`*^9, 
  3.912245719010017*^9}, {3.913175961172371*^9, 
  3.9131760178501873`*^9}},ExpressionUUID->"db3df4d9-0b75-4223-80c7-\
b492bd2a54b0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pifund", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coef", "[", 
       RowBox[{"{", "n", "}"}], "]"}], 
      RowBox[{"Phi", "[", 
       RowBox[{"{", "n", "}"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coef", "[", 
  RowBox[{"{", 
   RowBox[{"n", "+", "\[Rho]"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9122455731717978`*^9, 3.9122456243374777`*^9}, {
   3.912245708940309*^9, 3.912245713075355*^9}, {3.912245866175806*^9, 
   3.91224586745146*^9}, {3.913180133248382*^9, 3.913180181950963*^9}, {
   3.913182998236773*^9, 3.913183003906434*^9}, 3.913183098462161*^9, {
   3.91318361143011*^9, 3.913183611807118*^9}, {3.9131836453892193`*^9, 
   3.913183647432074*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"69da88db-d1b7-4c5d-aa71-a3c4385e55c2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", "\[Rho]"}], ")"}]}]}], "]"}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n", "+", "\[Rho]"}], "]"}], "3"]]], "Output",
 CellChangeTimes->{
  3.912245630023137*^9, 3.9122457208556757`*^9, 3.912245867894351*^9, 
   3.9122471544740143`*^9, 3.913175928147979*^9, {3.9131801624954453`*^9, 
   3.913180182217923*^9}, 3.91318021566343*^9, 3.913182806257244*^9, {
   3.913183004367654*^9, 3.9131830144651403`*^9}, 3.913183098789947*^9, {
   3.913183588584009*^9, 3.913183612297565*^9}, 3.913183647812129*^9, {
   3.913288530617961*^9, 3.91328853816469*^9}, 3.9132886016999702`*^9, 
   3.913370379430278*^9, 3.9134510892339897`*^9, 3.913997735033435*^9, 
   3.9158173398162193`*^9, 3.916085353630904*^9, 3.922182212816804*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"4d652093-ba4c-4583-9313-c073964b1644"]
}, Open  ]],

Cell["Compare the two fundamental periods", "Text",
 CellChangeTimes->{{3.912245722335915*^9, 3.912245728095767*^9}, {
  3.9131760277299*^9, 
  3.913176033384988*^9}},ExpressionUUID->"cb474563-6936-4b49-9663-\
963e962645c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"piEu", "=", 
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{"pifund", "/.", "rep\[Rho]"}], ",", "ord"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"piup", "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "->", 
    RowBox[{"-", 
     SubscriptBox["\[Phi]", "1"]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.9122460304442787`*^9, 3.9122460319946957`*^9}, {
   3.912246089038517*^9, 3.9122461007849197`*^9}, {3.913180236382642*^9, 
   3.913180249253024*^9}, {3.913182810887631*^9, 3.913182815456155*^9}, 
   3.913183008934949*^9, 3.9132886728869143`*^9},
 CellLabel->
  "In[167]:=",ExpressionUUID->"61f4786e-c79c-497e-bacb-e4cde2697c29"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", 
   SubscriptBox["\[Phi]", "1"]}], "+", 
  RowBox[{"90", " ", 
   SubsuperscriptBox["\[Phi]", "1", "2"]}], "+", 
  RowBox[{"1680", " ", 
   SubsuperscriptBox["\[Phi]", "1", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.912245732660934*^9, 3.912246033944845*^9, {3.912246090874691*^9, 
   3.9122461029785833`*^9}, 3.912247154484185*^9, 3.913175936965477*^9, 
   3.913180189817997*^9, 3.913180249592566*^9, {3.91318280845296*^9, 
   3.913182815997849*^9}, {3.9131830066072197`*^9, 3.913183015522813*^9}, 
   3.913183100850074*^9, 3.9131835896149197`*^9, 3.91318365024498*^9, 
   3.91328853938864*^9, 3.913288603689207*^9, 3.91328867344849*^9, 
   3.913370380909786*^9, 3.91345109051448*^9, 3.913997735056776*^9, 
   3.915817339880645*^9, 3.9160853536451283`*^9, 3.9221822128828363`*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"d32d7e20-f244-4f46-91af-a3849b49a258"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", 
   SubscriptBox["\[Phi]", "1"]}], "+", 
  RowBox[{"90", " ", 
   SubsuperscriptBox["\[Phi]", "1", "2"]}], "+", 
  RowBox[{"1680", " ", 
   SubsuperscriptBox["\[Phi]", "1", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.912245732660934*^9, 3.912246033944845*^9, {3.912246090874691*^9, 
   3.9122461029785833`*^9}, 3.912247154484185*^9, 3.913175936965477*^9, 
   3.913180189817997*^9, 3.913180249592566*^9, {3.91318280845296*^9, 
   3.913182815997849*^9}, {3.9131830066072197`*^9, 3.913183015522813*^9}, 
   3.913183100850074*^9, 3.9131835896149197`*^9, 3.91318365024498*^9, 
   3.91328853938864*^9, 3.913288603689207*^9, 3.91328867344849*^9, 
   3.913370380909786*^9, 3.91345109051448*^9, 3.913997735056776*^9, 
   3.915817339880645*^9, 3.9160853536451283`*^9, 3.922182212884756*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"0009da30-0736-42c5-9d14-81244429da24"]
}, Open  ]],

Cell["- The logarithmic period is given by", "Text",
 CellChangeTimes->{{3.9122457380803328`*^9, 3.912245742540649*^9}, {
  3.91317603837084*^9, 
  3.913176046932741*^9}},ExpressionUUID->"2a3b38e8-7efb-4a82-a30d-\
f5dc14e7232d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeflog", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coef", "[", 
        RowBox[{"{", 
         RowBox[{"n", "+", "\[Rho]"}], "}"}], "]"}], 
       RowBox[{"Phi", "[", 
        RowBox[{"{", 
         RowBox[{"n", "+", "\[Rho]"}], "}"}], "]"}]}], ",", "\[Rho]"}], "]"}],
     "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"coeflog", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"coeflog", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "x_"}], "]"}], "->", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{"x", "-", "1"}], ",", "1"}], "]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", "->", "0"}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piEd", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "coeflog"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pidown", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], "piEd"}], "+", 
        RowBox[{
         FractionBox["5", "2"], " ", "piEu"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "1"], "->", 
        RowBox[{"-", 
         SubscriptBox["\[Phi]", "1"]}]}], "}"}]}], ")"}]}], "//", 
   "PowerExpand"}], "//", "FullSimplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9122456312439413`*^9, 3.91224587155404*^9}, {
  3.91224594361491*^9, 3.912246013467474*^9}, {3.9122460468390903`*^9, 
  3.912246142496942*^9}, {3.912246351963497*^9, 3.912246435320497*^9}, {
  3.913176057103455*^9, 3.913176078795843*^9}, {3.913176249953618*^9, 
  3.913176269034656*^9}, {3.913176310325798*^9, 3.9131763107603893`*^9}, {
  3.913182826537586*^9, 3.913182988064135*^9}, {3.9131830218095512`*^9, 
  3.913183077064143*^9}, {3.913183642281839*^9, 3.913183718998495*^9}, {
  3.913288636373432*^9, 3.913288638355752*^9}, {3.913288740393189*^9, 
  3.913288832935902*^9}, {3.9132888827647667`*^9, 3.913289057477273*^9}, {
  3.913370385642809*^9, 3.913370397458667*^9}, {3.913441034716659*^9, 
  3.913441038391714*^9}, {3.91345110933179*^9, 3.913451114330903*^9}, {
  3.913451170749228*^9, 3.913451172502961*^9}, {3.913451315865779*^9, 
  3.913451322064036*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"192026c1-9726-4bab-86ca-c13cde40346b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", "n"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"HarmonicNumber", "[", "n", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"3", " ", "n"}], "]"}]}], "+", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], ")"}], " ", 
   SubsuperscriptBox["\[Phi]", "1", "n"]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}], "3"]]], "Output",
 CellChangeTimes->{{3.912246085815126*^9, 3.912246143648345*^9}, {
   3.9122463909031878`*^9, 3.912246403627458*^9}, 3.9122464361039267`*^9, 
   3.9122471548851*^9, 3.913175941573165*^9, {3.91317605762245*^9, 
   3.913176079219624*^9}, {3.9131828865904417`*^9, 3.913182951288875*^9}, {
   3.9131830191525793`*^9, 3.913183077447197*^9}, 3.913183591907607*^9, {
   3.913183652523342*^9, 3.913183719465578*^9}, 3.9132885419401484`*^9, {
   3.913288625857686*^9, 3.913288639063622*^9}, {3.913288741447164*^9, 
   3.913288781859844*^9}, {3.913288814853383*^9, 3.91328883330786*^9}, {
   3.9132889424216948`*^9, 3.913289057961467*^9}, {3.913370382763796*^9, 
   3.913370398249214*^9}, 3.913441038934331*^9, {3.913451092872867*^9, 
   3.9134511148837214`*^9}, 3.91345117290939*^9, {3.9134513162369432`*^9, 
   3.913451322787759*^9}, 3.913997735104743*^9, 3.9158173400071707`*^9, 
   3.9160853537481003`*^9, 3.922182212989348*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"53182ca2-6458-4e3b-8d53-a61a9c9259f2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912246085815126*^9, 3.912246143648345*^9}, {
   3.9122463909031878`*^9, 3.912246403627458*^9}, 3.9122464361039267`*^9, 
   3.9122471548851*^9, 3.913175941573165*^9, {3.91317605762245*^9, 
   3.913176079219624*^9}, {3.9131828865904417`*^9, 3.913182951288875*^9}, {
   3.9131830191525793`*^9, 3.913183077447197*^9}, 3.913183591907607*^9, {
   3.913183652523342*^9, 3.913183719465578*^9}, 3.9132885419401484`*^9, {
   3.913288625857686*^9, 3.913288639063622*^9}, {3.913288741447164*^9, 
   3.913288781859844*^9}, {3.913288814853383*^9, 3.91328883330786*^9}, {
   3.9132889424216948`*^9, 3.913289057961467*^9}, {3.913370382763796*^9, 
   3.913370398249214*^9}, 3.913441038934331*^9, {3.913451092872867*^9, 
   3.9134511148837214`*^9}, 3.91345117290939*^9, {3.9134513162369432`*^9, 
   3.913451322787759*^9}, 3.913997735104743*^9, 3.9158173400071707`*^9, 
   3.9160853537481003`*^9, 3.9221822129913187`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"ea9a975e-0120-45cb-9cf6-929bce20ac12"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mirror map for elliptic curve", "Subsubsection",
 CellChangeTimes->{{3.9122461577776003`*^9, 
  3.91224616643005*^9}},ExpressionUUID->"26250b04-4633-40f0-8119-\
b8d842aac6f3"],

Cell["Mirror map expansions", "Text",
 CellChangeTimes->{{3.912246454230686*^9, 
  3.912246458247636*^9}},ExpressionUUID->"2ab8a8f9-d3ac-4c4c-b303-\
e0bb2b7ed2f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mirrormap", "=", 
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{"piEd", "/", "piEu"}], ",", "ord"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ansatz", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], "->", 
     RowBox[{
      SubscriptBox["q", "1"], " ", 
      RowBox[{"NExpand", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cc", "[", "p", "]"}], 
           SuperscriptBox[
            SubscriptBox["q", "1"], "p"]}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "ord"}], "}"}]}], "]"}], ",", "ord"}], 
       "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NExpand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"mirrormap", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
           RowBox[{"{", 
            RowBox[{"Log", "[", 
             SubscriptBox["q", "1"], "]"}], "}"}]}]}], "]"}], "/.", 
        "ansatz"}], ",", "ord"}], "]"}], "//", "PowerExpand"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"eq", ",", 
     RowBox[{"{", 
      SubscriptBox["q", "1"], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"eqs", "==", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9122464616077414`*^9, 3.912246480934134*^9}, {
   3.9122465246091423`*^9, 3.912246533348008*^9}, {3.912246567958642*^9, 
   3.912246787604904*^9}, 3.912246818554845*^9, {3.9122469109638977`*^9, 
   3.9122469136531057`*^9}, {3.9122469806444597`*^9, 
   3.9122470554240103`*^9}, {3.912247173139642*^9, 3.912247205641892*^9}, {
   3.91224726901987*^9, 3.912247274862425*^9}, {3.913183878194614*^9, 
   3.913183999841571*^9}, {3.913184218829814*^9, 3.91318426421732*^9}, {
   3.913289091698007*^9, 3.9132891036175413`*^9}, 3.9134520479935417`*^9},
 CellLabel->
  "In[173]:=",ExpressionUUID->"3666ef4f-65f5-4d95-a1be-5a9b594faa9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"15", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "1"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"333", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"2669", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "3"]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.9134520483129463`*^9, 3.9160853537626867`*^9, 
  3.922182216453223*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"2782ca0f-9034-4e87-a180-80cefb176aec"]
}, Open  ]],

Cell["Evaluate solution", "Text",
 CellChangeTimes->{{3.913184248972725*^9, 
  3.913184254612234*^9}},ExpressionUUID->"3edaff45-cb05-4b7f-86f9-\
8d58495b419f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Phi]", "1"], "/.", "ansatz"}], "/.", "sol"}]], "Input",
 CellChangeTimes->{{3.9131842558511057`*^9, 3.913184261775652*^9}, {
  3.913289106016011*^9, 3.913289106294903*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"1096a90d-e7cc-4928-94b1-55eb80b08aab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["q", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"15", " ", 
      SubscriptBox["q", "1"]}], "+", 
     RowBox[{"171", " ", 
      SubsuperscriptBox["q", "1", "2"]}], "-", 
     RowBox[{"1679", " ", 
      SubsuperscriptBox["q", "1", "3"]}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{3.913184266079421*^9, 3.9132890809147797`*^9, 
  3.913289139075482*^9, 3.916085353997137*^9, 3.922182216704784*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"91030975-ce14-4dbc-b13a-1f2edba83577"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mirror split quintic", "Subsection",
 CellChangeTimes->{{3.91223524182661*^9, 3.912235250091846*^9}, {
  3.913176399321064*^9, 3.9131764005088673`*^9}, {3.9131843163955917`*^9, 
  3.913184318938236*^9}},ExpressionUUID->"8bdd86bf-76ce-4009-aee1-\
9fba964e0430"],

Cell["Here we study W=0 flux vacua for the mirror split quintic.", "Text",
 CellChangeTimes->{{3.912235281647781*^9, 3.912235301986164*^9}, {
  3.913176405324709*^9, 3.913176408513241*^9}, {3.9131766486396503`*^9, 
  3.913176651457136*^9}, {3.9131843216261053`*^9, 
  3.9131843233623457`*^9}},ExpressionUUID->"9935268c-b0b9-4cc6-b88a-\
cff404141309"],

Cell[CellGroupData[{

Cell["Topological data", "Subsubsection",
 CellChangeTimes->{{3.913428976172228*^9, 
  3.913428980272161*^9}},ExpressionUUID->"d1865315-9969-4e01-9686-\
66133591a7cf"],

Cell["Weights and degrees of CICY", "Text",
 CellChangeTimes->{{3.913429024452482*^9, 
  3.913429029961117*^9}},ExpressionUUID->"06e634d7-9bf4-4f55-ba11-\
5e13f3c7210d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"h21", "=", 
  RowBox[{"Length", "[", "wtable", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"h11", "=", 
  RowBox[{"H11", "[", 
   RowBox[{"wtable", ",", "dtable"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.913428981720236*^9, 3.9134290225702963`*^9}, {
  3.91343197379275*^9, 3.9134319763655*^9}, {3.913432066314004*^9, 
  3.913432078866156*^9}, {3.91343493618859*^9, 3.913434941133608*^9}, {
  3.913453941498107*^9, 3.9134539476050653`*^9}, {3.9134540134418488`*^9, 
  3.913454021844708*^9}, {3.914318389431035*^9, 3.914318393083519*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"01b4c2e3-050f-4be4-a6c8-7cfa6b0baad1"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.914318393370715*^9, 3.9221822364026537`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"0546530b-6a95-441d-a0ad-f2495750a450"],

Cell[BoxData["52"], "Output",
 CellChangeTimes->{3.914318393370715*^9, 3.922182236405078*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"f1790206-7254-40a5-8ac6-b868f50d1c1f"]
}, Open  ]],

Cell["Intersection numbers", "Text",
 CellChangeTimes->{{3.9134319776601562`*^9, 
  3.9134319819585238`*^9}},ExpressionUUID->"b0348f4d-91dd-4377-a272-\
29f9bb837b0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Kappa]s", "=", 
  RowBox[{"IntNums", "[", 
   RowBox[{"wtable", ",", "dtable"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913431995458959*^9}, {
  3.913434964099616*^9, 3.913434965148738*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"d8c77da2-4faf-4476-a512-41731a382633"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "10"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"10", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "5"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.913431995798419*^9, 3.913432081630558*^9, 3.9134349277951527`*^9, {
   3.9134349601662607`*^9, 3.913434966381033*^9}, 3.913436415659153*^9, 
   3.913440824922473*^9, 3.913453949915374*^9, {3.9134540047558327`*^9, 
   3.9134540242846107`*^9}, 3.913997741469421*^9, 3.922182236448256*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"56b702de-0186-491d-a37a-812d967f4c7d"]
}, Open  ]],

Cell["Second and third Chern class", "Text",
 CellChangeTimes->{{3.913431999755896*^9, 
  3.913432006618885*^9}},ExpressionUUID->"9069036d-9344-4bea-9966-\
2f5b0837f2a9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"topodata", "=", 
   RowBox[{"TopoDataCY3", "[", 
    RowBox[{"wtable", ",", "dtable"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"bs", "=", 
  RowBox[{
   RowBox[{"topodata", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/", "24"}]}], "\[IndentingNewLine]", 
 RowBox[{"c", "=", 
  RowBox[{"topodata", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913432016313425*^9}, 
   3.91343495691961*^9, 3.913454565426485*^9, {3.91345461747639*^9, 
   3.9134546214998503`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"598e4a51-76c8-402b-9341-53f489cd3c70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["25", "12"], ",", 
   FractionBox["25", "12"]}], "}"}]], "Output",
 CellChangeTimes->{3.9134545656392593`*^9, 3.9134546218126802`*^9, 
  3.913997741486644*^9, 3.922182236463545*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"99b19dcf-e5e8-4df8-9e77-23a3d8635c61"],

Cell[BoxData[
 RowBox[{"-", "100"}]], "Output",
 CellChangeTimes->{3.9134545656392593`*^9, 3.9134546218126802`*^9, 
  3.913997741486644*^9, 3.922182236465431*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"21a8c762-642c-445d-817e-c97fcee9a3e6"]
}, Open  ]],

Cell["\<\
The coefficient of the quadratic term in the prepotential needs to satisfy \
the quantization conditions\
\>", "Text",
 CellChangeTimes->{{3.9134358002279663`*^9, 3.913435811778203*^9}, {
  3.913435875969866*^9, 
  3.913435878002865*^9}},ExpressionUUID->"dcb097b2-d6ef-4c68-ab39-\
ba91556530ba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"atrial", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"h21", ",", "h21"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"\[Kappa]s", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "i", ",", "j"}], "]"}], "]"}]}], "-", 
    RowBox[{"atrial", "[", 
     RowBox[{"[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "h21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "h21"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.91343581298499*^9, 3.913435870189946*^9}, {
  3.9134363526910057`*^9, 3.913436359796651*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"6ea611cc-cff5-4e1d-a11f-34140ff4bb5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["5", "2"], "-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ",", 
     RowBox[{"5", "-", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["5", "2"], "-", 
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.913435870757321*^9, 3.9134358843695383`*^9}, 
   3.913436016459134*^9, {3.9134363602604513`*^9, 3.913436366586618*^9}, 
   3.913436417961319*^9, 3.9134408249401007`*^9, 3.913454031691997*^9, 
   3.913997741498817*^9, 3.922182236470581*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"6ca7f03f-000b-43ab-beaa-c5365aae3e1d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Periods", "Subsubsection",
 CellChangeTimes->{{3.912235275846221*^9, 
  3.912235276422533*^9}},ExpressionUUID->"3faba4df-d2d1-4e3a-bba0-\
fc3e676756da"],

Cell["\<\
Here we set up the periods. The combinatorial symbol of the fundamental \
period is given by\
\>", "Text",
 CellChangeTimes->{{3.912235251319265*^9, 3.9122352661100683`*^9}, {
  3.912235305811754*^9, 
  3.912235318738764*^9}},ExpressionUUID->"262efda6-7117-4b6c-8f83-\
d1d6f770dbc0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dim", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coef", "[", "ns_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"Total", "[", "ns", "]"}], "+", "1"}], "]"}], "5"], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"nn", "+", "1"}], "]"}], "5"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coef", "[", "ns", "]"}]}], "Input",
 CellChangeTimes->{{3.912235319722858*^9, 3.912235319908743*^9}, {
   3.9122356585445957`*^9, 3.912235789944367*^9}, {3.912238309572742*^9, 
   3.9122383492081842`*^9}, {3.9122414655193443`*^9, 
   3.9122415230243263`*^9}, {3.912241555356329*^9, 3.91224155657158*^9}, {
   3.912241611660713*^9, 3.912241632583893*^9}, {3.912247066339684*^9, 
   3.912247066521554*^9}, {3.91224712572582*^9, 3.9122471302901*^9}, {
   3.913176663347309*^9, 3.913176724478898*^9}, 3.913176755072207*^9, {
   3.913178060362626*^9, 3.9131780691706343`*^9}, {3.913182516595231*^9, 
   3.9131825352525587`*^9}, {3.913184325585331*^9, 3.913184337578224*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"9df14a78-ad70-4ef7-abb0-bd4c454f8812"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"n", "[", "1", "]"}], "+", 
     RowBox[{"n", "[", "2", "]"}]}], "]"}], "5"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "1", "]"}]}], "]"}], "5"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "2", "]"}]}], "]"}], "5"]}]]], "Output",
 CellChangeTimes->{
  3.9122357904699793`*^9, {3.9122383322491713`*^9, 3.912238369040471*^9}, {
   3.912241480717688*^9, 3.912241508109961*^9}, {3.912241625375177*^9, 
   3.9122416337243834`*^9}, 3.912241742743021*^9, 3.9122470685663433`*^9, 
   3.912247132629362*^9, 3.913175800179579*^9, {3.913176698229088*^9, 
   3.913176716490931*^9}, 3.913176755668935*^9, {3.913178060861664*^9, 
   3.9131780696013393`*^9}, 3.9131795727501307`*^9, 3.913182537172399*^9, 
   3.913184340348474*^9, 3.913187310835001*^9, 3.913264241131093*^9, 
   3.913289142516871*^9, 3.91345410848841*^9, 3.9139977415165577`*^9, 
   3.922182240598721*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"05884724-f976-4392-ac88-a4004d707a16"]
}, Open  ]],

Cell["Summation range", "Text",
 CellChangeTimes->{{3.912241352367507*^9, 
  3.912241355220364*^9}},ExpressionUUID->"73b801e8-511b-4122-943d-\
0ff74f542789"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ord", "=", "3"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nn", ",", "0", ",", "ord"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi", "[", "ns_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["\[Phi]", "i"], ")"}], 
      RowBox[{"ns", "[", 
       RowBox[{"[", "i", "]"}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912241356485886*^9, 3.912241398246364*^9}, {
  3.912241615999758*^9, 3.912241616484379*^9}, {3.913176726218856*^9, 
  3.913176726914371*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"3f791751-e63e-4483-92e3-dde5a33b303f"],

Cell["Fundamental period", "Text",
 CellChangeTimes->{{3.91223579823525*^9, 
  3.912235800729121*^9}},ExpressionUUID->"d3456412-81d7-4fc2-9ad7-\
a6be13951020"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]s", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"\[Rho]", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "->", "0"}], ")"}], "&"}], "/@", "\[Rho]s"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pifund", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coef", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
       RowBox[{"Phi", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{
   RowBox[{"NExpand", "[", 
    RowBox[{
     RowBox[{"pifund", "/.", "rep\[Rho]"}], ",", "ord"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.912235801925506*^9, 3.9122358021112423`*^9}, {
  3.912241335490243*^9, 3.912241420205634*^9}, {3.912241451995438*^9, 
  3.912241456572672*^9}, {3.9122415149666224`*^9, 3.912241551285205*^9}, {
  3.91224175015723*^9, 3.912241776983906*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"3e75a48a-0ba1-402c-be24-0d2ce8b88f89"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubsuperscriptBox["\[Phi]", "1", "3"], "+", 
  SubscriptBox["\[Phi]", "2"], "+", 
  SubsuperscriptBox["\[Phi]", "2", "2"], "+", 
  SubsuperscriptBox["\[Phi]", "2", "3"], "+", 
  RowBox[{
   SubsuperscriptBox["\[Phi]", "1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"243", " ", 
      SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["\[Phi]", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"32", " ", 
      SubscriptBox["\[Phi]", "2"]}], "+", 
     RowBox[{"243", " ", 
      SubsuperscriptBox["\[Phi]", "2", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.912241548412244*^9, 3.9122415517283916`*^9}, 
   3.9122416366339703`*^9, {3.912241745779895*^9, 3.912241777565557*^9}, 
   3.912247068796249*^9, 3.912247132715118*^9, 3.913175803319353*^9, 
   3.9131767590692043`*^9, {3.913178063392351*^9, 3.913178072696343*^9}, 
   3.913179578172153*^9, 3.913182541284441*^9, 3.913184347542591*^9, 
   3.913187312905506*^9, 3.913264243300436*^9, 3.9132891454028263`*^9, 
   3.913454112519382*^9, 3.913997741537394*^9, 3.922182240647519*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"b7bc0955-efe8-48cc-a87b-325bc7eeed81"]
}, Open  ]],

Cell["\<\
Derivatives with respect to \[Rho] we use to build other periods later\
\>", "Text",
 CellChangeTimes->{{3.9122425163344193`*^9, 3.912242523687001*^9}, {
  3.912242555568137*^9, 3.912242558870268*^9}, {3.913175817106414*^9, 
  3.9131758200867147`*^9}},ExpressionUUID->"1e3c31bf-4dff-4578-82fc-\
31dfd65d266c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coefficient", " ", "from", " ", "single", " ", "derivative"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"coef1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coef", "[", 
          RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
         RowBox[{"Phi", "[", 
          RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
        RowBox[{"\[Rho]", "[", "1", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
      "FullSimplify"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Coefficient", " ", "from", " ", "double", " ", "\[Rho]", " ", 
      RowBox[{"derivative", ".", " ", 
       RowBox[{"Note", ":", " ", 
        RowBox[{"we", " ", "simplify", " ", "the", " ", "polyGamma"}]}]}]}], 
     ",", " ", 
     RowBox[{
     "as", " ", "it", " ", "contains", " ", "a", " ", "contribution", " ", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "/", "6"}], " ", "it", " ", "should", 
      " ", "not", " ", "have"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef11", "=", 
     RowBox[{"coef11", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
         RowBox[{"0", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{"coef12", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
         RowBox[{"0", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef22", "=", 
     RowBox[{"coef22", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
         RowBox[{"0", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Coefficient", " ", "from", " ", "triple", " ", "\[Rho]", " ", 
     "derivative"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef111", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef112", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef122", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef222", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef111", "=", 
     RowBox[{
      RowBox[{"coef111", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{"0", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
         RowBox[{"0", " ", "2", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef112", "=", 
     RowBox[{
      RowBox[{"coef112", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{"0", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
         RowBox[{"0", " ", "2", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef122", "=", 
     RowBox[{
      RowBox[{"coef122", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{"0", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
         RowBox[{"0", " ", "2", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef222", "=", 
     RowBox[{
      RowBox[{"coef222", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{"0", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"2", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
         RowBox[{"0", " ", "2", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.912242526901163*^9, 3.912242550858097*^9}, {
   3.9122431352203293`*^9, 3.912243169637501*^9}, {3.9122434452496853`*^9, 
   3.9122434544147863`*^9}, {3.912244007066039*^9, 3.9122440457195253`*^9}, {
   3.912244256807281*^9, 3.912244291733865*^9}, {3.912244398126021*^9, 
   3.9122443982372427`*^9}, {3.913177507830278*^9, 3.9131775482178373`*^9}, {
   3.913178467311232*^9, 3.913178541760138*^9}, 3.913184818332559*^9, {
   3.913264251452126*^9, 3.913264296789551*^9}, {3.913264329276083*^9, 
   3.913264429333397*^9}, 3.913454119215269*^9, {3.9134545066976213`*^9, 
   3.913454517328452*^9}, {3.9134546994044867`*^9, 3.913454705729254*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"bc66d37e-d669-4fa3-9d02-5e4e8cf393f3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "1", "]"}], "+", 
      RowBox[{"n", "[", "2", "]"}]}], "]"}], "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"n", "[", "1", "]"}], "]"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"n", "[", "1", "]"}], "+", 
        RowBox[{"n", "[", "2", "]"}]}], "]"}]}], "+", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], ")"}], " ", 
   SubsuperscriptBox["\[Phi]", "1", 
    RowBox[{"n", "[", "1", "]"}]], " ", 
   SubsuperscriptBox["\[Phi]", "2", 
    RowBox[{"n", "[", "2", "]"}]]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "1", "]"}]}], "]"}], "5"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "2", "]"}]}], "]"}], "5"]}]]], "Output",
 CellChangeTimes->{3.913454119666161*^9, 3.9134545181288958`*^9, 
  3.913454751755713*^9, 3.9134548260418377`*^9, 3.9139977417432203`*^9, 
  3.9221822408448677`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"12458077-1268-48ce-b4b8-dc332422cf88"]
}, Open  ]],

Cell["Put together periods", "Text",
 CellChangeTimes->{{3.9122414255854397`*^9, 3.9122414286243668`*^9}, {
  3.912242529128441*^9, 
  3.912242531088146*^9}},ExpressionUUID->"e08b950b-7e2d-40f5-8d10-\
cffb371ff9fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"single", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "coef1"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi1", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"doubly", " ", "logarithmic", " ", "periods"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi11", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef11", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi11", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi11", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef12", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi12", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi22", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef22", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi22", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi22", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"triply", " ", "logarithmic", " ", "periods"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi111", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef111", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi112", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef112", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi122", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef122", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi222", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef222", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi111", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi111", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi112", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi112", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi122", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi122", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi222", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi222", ",", "ord"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.912241432867106*^9, 3.9122414470631237`*^9}, {
   3.9122417676067047`*^9, 3.912241990673215*^9}, 3.912242525388113*^9, {
   3.912242563561378*^9, 3.9122425942371607`*^9}, {3.9122428816687193`*^9, 
   3.9122428999848547`*^9}, {3.912244335532688*^9, 3.9122443767705936`*^9}, {
   3.912244431646996*^9, 3.912244445582554*^9}, 3.912244485448247*^9, {
   3.912244549257259*^9, 3.912244574135642*^9}, {3.913177584338686*^9, 
   3.913177627281727*^9}, {3.9131776678319063`*^9, 3.913177671823803*^9}, {
   3.913182777262022*^9, 3.9131827789325657`*^9}, {3.91326450096321*^9, 
   3.913264564659608*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"0f9a6f76-6cc0-4480-913d-c6b7e59dfa38"],

Cell["Linear period", "Text",
 CellChangeTimes->{{3.91326457049811*^9, 
  3.913264572841275*^9}},ExpressionUUID->"80c40f80-a03f-44ea-8bb8-\
92956cf8b7fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"swap", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "i"], "->", 
      SubscriptBox["\[Phi]", "j"]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "j"], "->", 
      SubscriptBox["\[Phi]", "i"]}]}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"all", " ", "periods", " ", "with", " ", "non"}], "-", 
    RowBox[{"zero", " ", "upper", " ", "index", " ", 
     RowBox[{"(", 
      RowBox[{"single", "-", 
       RowBox[{"log", " ", "periods"}]}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piu", "[", "i_", "]"}], ":=", 
   RowBox[{"pi1", "/.", 
    RowBox[{"swap", "[", 
     RowBox[{"i", ",", "1"}], "]"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{
   RowBox[{"piu", "[", "1", "]"}], ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.913264577421165*^9, 3.9132645817237177`*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"ab9cd003-c554-4779-9097-216d1a8a15a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"5", " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.913264582146585*^9, 3.913289171310347*^9, 
  3.9134542288643827`*^9, 3.913454537954647*^9, 3.913454770967986*^9, 
  3.913454850545813*^9, 3.913997762461975*^9, 3.9221822608460608`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"dd99ae06-1054-4214-9a12-9f4abf8228d0"]
}, Open  ]],

Cell["Quadratic period (in integral basis)", "Text",
 CellChangeTimes->{{3.913179298109852*^9, 3.91317931668259*^9}, {
  3.9132645944737577`*^9, 
  3.913264599909403*^9}},ExpressionUUID->"c05f37ab-d9ee-4e37-815c-\
af3999b256f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"intnums", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "5"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"amat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"25", "/", "12"}], ",", 
     RowBox[{"25", "/", "12"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddpi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pi11", ",", "pi12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"pi12", ",", "pi22"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pid", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intnums", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"ddpi", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"amat", "[", 
       RowBox[{"[", 
        RowBox[{"k", ",", "i"}], "]"}], "]"}], 
      RowBox[{"piu", "[", "i", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "+", 
   RowBox[{"bs", "[", 
    RowBox[{"[", "k", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{"pid", "[", "1", "]"}], ",", "0"}], "]"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.9131793385724707`*^9, 3.9131793883384323`*^9}, {
  3.913179911855954*^9, 3.9131799196104116`*^9}, {3.9131827826059637`*^9, 
  3.91318278649879*^9}, {3.913183372388473*^9, 3.9131835146852837`*^9}, {
  3.9131872921787643`*^9, 3.9131872962189302`*^9}, {3.913264440912024*^9, 
  3.913264485665162*^9}, {3.913264602664328*^9, 3.913264610844853*^9}, {
  3.913454318152137*^9, 3.9134543190170183`*^9}, {3.913454453028555*^9, 
  3.913454456474299*^9}, {3.913454529675626*^9, 3.9134545401632433`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"325e383c-fab3-4c8b-a315-e94758e166ba"],

Cell[BoxData[
 RowBox[{
  FractionBox["25", "12"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}], "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "2"], "]"}], "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.913454690123584*^9, 3.9134547710071363`*^9, 
  3.9134548526048*^9, 3.913997762706901*^9, 3.922182260931128*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"1b61d27a-982e-4250-b438-eb97e277ebaf"]
}, Open  ]],

Cell["Cubic period", "Text",
 CellChangeTimes->{{3.91224199273123*^9, 3.912242004951291*^9}, {
  3.913264615085984*^9, 
  3.913264617500325*^9}},ExpressionUUID->"fc07bd1b-7301-4446-a1f8-\
4247a381fc5a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pid0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "pi111"}], "+", 
       RowBox[{"10", " ", "3", " ", "pi112"}], "+", 
       RowBox[{"10", " ", "3", " ", "pi122"}], "+", 
       RowBox[{"5", "pi222"}]}], ")"}]}], "+", 
    RowBox[{"bs", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"piu", "[", "1", "]"}], ",", 
       RowBox[{"piu", "[", "2", "]"}]}], "}"}]}], "+", 
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{"pid0", ",", "0"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.913264619159684*^9, 3.913264658154716*^9}, {
  3.9132648563266068`*^9, 3.913264860871398*^9}, {3.913454491340184*^9, 
  3.913454492302837*^9}, {3.9134545427214327`*^9, 3.9134545561418943`*^9}, {
  3.913454631897841*^9, 3.9134546744498863`*^9}, {3.91345473362281*^9, 
  3.913454741630432*^9}, {3.9134548588181343`*^9, 3.913454861889474*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"bcaf6da1-2382-416f-87cf-2572714d7470"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"25", " ", "\[ImaginaryI]", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], 
    RowBox[{"24", " ", "\[Pi]"}]]}], "+", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}], "3"]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"25", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"24", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}], "2"], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "2"], "]"}], "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "2"], "]"}], "3"]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"25", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.9132646588104467`*^9, 3.913264861314814*^9, 3.9132891717241907`*^9, 
   3.913454492987318*^9, 3.913454538186098*^9, {3.9134546410013227`*^9, 
   3.91345469178465*^9}, {3.913454735629644*^9, 3.91345477113262*^9}, {
   3.913454855887807*^9, 3.9134548621754017`*^9}, 3.913997762868825*^9, 
   3.922182261068963*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"0c8ffead-bfd4-405f-bbdb-198589607c6d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reduction along symmetric locus", "Subsubsection",
 CellChangeTimes->{{3.912244705499614*^9, 
  3.912244719250085*^9}},ExpressionUUID->"3621cb84-c678-4d8d-8a5f-\
d065475d2754"],

Cell[TextData[{
 "Here we compute the derivatives of the periods along ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "-", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "531b2608-c6e7-438d-b8e0-0327484f9da1"],
 ", and evaluate them along the symmetric locus ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "=", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "1aa6bef5-c8f5-4eb7-a830-b8572a83a962"],
 "."
}], "Text",
 CellChangeTimes->{{3.9122447308241377`*^9, 
  3.912244782000291*^9}},ExpressionUUID->"b075b0c5-a531-496e-9da3-\
189aabad0ccd"],

Cell["We first consider all periods that will vanish:", "Text",
 CellChangeTimes->{{3.9122447617317123`*^9, 
  3.912244799136503*^9}},ExpressionUUID->"eefaa726-ed0f-4d0c-8073-\
4c97ffb1c5cd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{"pi0", ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{"pi0", ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"piu", "[", "1", "]"}], "+", 
        RowBox[{"piu", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"piu", "[", "1", "]"}], "+", 
        RowBox[{"piu", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pid", "[", "1", "]"}], "+", 
        RowBox[{"pid", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pid", "[", "1", "]"}], "+", 
        RowBox[{"pid", "[", "2", "]"}]}], ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}]}], "Input",\

 CellChangeTimes->{{3.912244720815568*^9, 3.91224472616464*^9}, {
  3.9122448016879997`*^9, 3.9122449068779078`*^9}, {3.9131795513302507`*^9, 
  3.913179561010783*^9}, {3.913179776558001*^9, 3.9131797857819853`*^9}, {
  3.913179940816293*^9, 3.913180004884886*^9}, {3.913180038868661*^9, 
  3.913180074694539*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"f79786ce-8737-4271-9448-f6609fc5f1ff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9131794992025833`*^9, {
   3.913179553971624*^9, 3.9131795616239862`*^9}, {3.913179779220612*^9, 
   3.913179786045278*^9}, 3.913179923494453*^9, {3.913179999547205*^9, 
   3.9131800052621593`*^9}, {3.913180058729888*^9, 3.9131800749495277`*^9}, 
   3.913182793932078*^9, 3.913183581548544*^9, 3.913187324325465*^9, 
   3.913289171773828*^9, 3.9134556524002438`*^9, 3.9139977628802767`*^9, 
   3.922182261100397*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"d6452961-82ed-4b82-87f7-879112cb10f8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9131794992025833`*^9, {
   3.913179553971624*^9, 3.9131795616239862`*^9}, {3.913179779220612*^9, 
   3.913179786045278*^9}, 3.913179923494453*^9, {3.913179999547205*^9, 
   3.9131800052621593`*^9}, {3.913180058729888*^9, 3.9131800749495277`*^9}, 
   3.913182793932078*^9, 3.913183581548544*^9, 3.913187324325465*^9, 
   3.913289171773828*^9, 3.9134556524002438`*^9, 3.9139977628802767`*^9, 
   3.922182261102644*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"513cc520-1c3f-45f2-a0d1-998b4ba9e25a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, 3.9131794992025833`*^9, {
   3.913179553971624*^9, 3.9131795616239862`*^9}, {3.913179779220612*^9, 
   3.913179786045278*^9}, 3.913179923494453*^9, {3.913179999547205*^9, 
   3.9131800052621593`*^9}, {3.913180058729888*^9, 3.9131800749495277`*^9}, 
   3.913182793932078*^9, 3.913183581548544*^9, 3.913187324325465*^9, 
   3.913289171773828*^9, 3.9134556524002438`*^9, 3.9139977628802767`*^9, 
   3.922182261104475*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"f080f2cd-b6be-4d23-9898-6e5dd2612c80"]
}, Open  ]],

Cell["Then remain the differences", "Text",
 CellChangeTimes->{{3.912245467140155*^9, 
  3.912245472004965*^9}},ExpressionUUID->"96b9a3d8-b2b9-46fc-8ace-\
ec4ef1a59991"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"piup", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"pidown", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pid", "[", "1", "]"}], "-", 
            RowBox[{"pid", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"pid", "[", "1", "]"}], "-", 
            RowBox[{"pid", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.912245476617175*^9, 3.912245515801158*^9}, {
  3.912245649945559*^9, 3.9122456661586037`*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"00ff2951-a350-40a8-97a2-47f1869a7f6a"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Phi]", "1"]}], "+", 
  RowBox[{"19", " ", 
   SubsuperscriptBox["\[Phi]", "1", "2"]}], "-", 
  RowBox[{"147", " ", 
   SubsuperscriptBox["\[Phi]", "1", "3"]}]}]], "Output",
 CellChangeTimes->{{3.912245481418992*^9, 3.91224551635441*^9}, {
   3.912245651311257*^9, 3.9122456664375067`*^9}, 3.912247153891739*^9, 
   3.9131759191539307`*^9, 3.913180211304349*^9, 3.913182800129318*^9, 
   3.913183013190724*^9, {3.913183583148355*^9, 3.9131836081323023`*^9}, 
   3.913187325903427*^9, 3.913289173260247*^9, 3.913455652444565*^9, 
   3.913997762907761*^9, 3.9221822611236*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"2cef96ef-0c4e-40dd-b6b1-f74c19f71e53"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "+", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SubscriptBox["\[Phi]", "1"]}], "2"], "-", 
  FractionBox[
   RowBox[{"25", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "1"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"15", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SubscriptBox["\[Phi]", "1"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"19", " ", 
    SubsuperscriptBox["\[Phi]", "1", "2"]}], "2"], "+", 
  FractionBox[
   RowBox[{"375", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"95", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "1", "2"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"147", " ", 
    SubsuperscriptBox["\[Phi]", "1", "3"]}], "2"], "-", 
  FractionBox[
   RowBox[{"9275", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "3"]}], 
   RowBox[{"12", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"735", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    SubsuperscriptBox["\[Phi]", "1", "3"]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.912245481418992*^9, 3.91224551635441*^9}, {
   3.912245651311257*^9, 3.9122456664375067`*^9}, 3.912247153891739*^9, 
   3.9131759191539307`*^9, 3.913180211304349*^9, 3.913182800129318*^9, 
   3.913183013190724*^9, {3.913183583148355*^9, 3.9131836081323023`*^9}, 
   3.913187325903427*^9, 3.913289173260247*^9, 3.913455652444565*^9, 
   3.913997762907761*^9, 3.922182261175268*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"f06914f9-6605-41e6-b8cd-9614423eca95"]
}, Open  ]],

Cell["\<\
These two periods we recognize as the periods of an elliptic curve.\
\>", "Text",
 CellChangeTimes->{{3.91318763757895*^9, 
  3.913187639519868*^9}},ExpressionUUID->"52245717-dea5-4324-8379-\
7bdf046c45e1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Picard-Fuchs of elliptic curve", "Subsubsection",
 CellChangeTimes->{{3.91318762926338*^9, 
  3.913187634889132*^9}},ExpressionUUID->"08bcd414-b5d0-4183-95e0-\
d853bf8c3ff6"],

Cell["Picard-Fuchs operator 2.2.2 from AESZ database", "Text",
 CellChangeTimes->{{3.9131876417296762`*^9, 
  3.9131876689772663`*^9}},ExpressionUUID->"b0f70c1a-679a-48fa-bf1a-\
86f53e590774"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pfel", "=", 
    RowBox[{
     RowBox[{"theta", "^", "2"}], "-", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", 
         RowBox[{"theta", "^", "2"}]}], "+", 
        RowBox[{"11", "theta"}], "+", "3"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"x", "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"theta", "+", "1"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ss", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"pfel", ",", "theta"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}], "x"}]}], "\[IndentingNewLine]", 
 RowBox[{"pf", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{"[", "3", "]"}], "]"}], " ", 
    RowBox[{"\[Theta]", "[", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"f", "[", "x", "]"}], "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{"[", "2", "]"}], "]"}], " ", 
    RowBox[{"\[Theta]", "[", 
     RowBox[{"f", "[", "x", "]"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"Ss", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", 
    RowBox[{"f", "[", "x", "]"}]}]}]}]}], "Input",
 CellLabel->
  "In[247]:=",ExpressionUUID->"ca696ccc-0373-478b-9223-38ca7752d4e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "x"}], "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"f", "[", "x", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "11"}], " ", "x"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"11", " ", "x"}], "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.913187670085278*^9, 3.913187696388053*^9}, 
   3.913289187011858*^9, 3.913455351476194*^9, 3.913997762984942*^9, 
   3.922182261203947*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"11ed7da2-d586-4a53-ba4a-416d5febd53c"]
}, Open  ]],

Cell["Fundamental period", "Text",
 CellChangeTimes->{{3.913187697358629*^9, 
  3.913187699864626*^9}},ExpressionUUID->"831837eb-478e-42f2-8506-\
4dff77e27735"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi0ans", "[", "x_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "n", "]"}], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"pf", "/.", 
    RowBox[{"{", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"pi0ans", "[", "x", "]"}]}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"eq", ",", "x"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{";;", 
      RowBox[{"ord", "+", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol0", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piEup", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"pi0ans", "[", "x", "]"}], "/.", "sol0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piEup", "[", "x", "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", 
    RowBox[{"-", "x"}]}], "}"}]}], "\[IndentingNewLine]", "piup"}], "Input",
 CellChangeTimes->{{3.913187701167691*^9, 3.913187726857891*^9}, {
  3.913187811762397*^9, 3.91318781275171*^9}, {3.913191785596355*^9, 
  3.913191801594769*^9}, {3.913191986492915*^9, 3.913191987431926*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"47f5638a-5d2e-42d9-9d89-c51c39ee7561"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3", " ", "x"}], "+", 
  RowBox[{"19", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"147", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"1251", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"11253", " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{"104959", " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"1004307", " ", 
   SuperscriptBox["x", "7"]}], "+", 
  RowBox[{"9793891", " ", 
   SuperscriptBox["x", "8"]}], "-", 
  RowBox[{"96918753", " ", 
   SuperscriptBox["x", "9"]}], "+", 
  RowBox[{"970336269", " ", 
   SuperscriptBox["x", "10"]}]}]], "Output",
 CellChangeTimes->{{3.9131877033944187`*^9, 3.9131877275798683`*^9}, 
   3.9131878131737947`*^9, {3.913191794297612*^9, 3.913191801884015*^9}, 
   3.913191987827404*^9, 3.913289188530106*^9, 3.9134553568638353`*^9, 
   3.9139977629939833`*^9, 3.9221822612113867`*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"f9fdb3f8-4412-41ba-9b06-a4a62528233a"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3", " ", 
   SubscriptBox["\[Phi]", "1"]}], "+", 
  RowBox[{"19", " ", 
   SubsuperscriptBox["\[Phi]", "1", "2"]}], "-", 
  RowBox[{"147", " ", 
   SubsuperscriptBox["\[Phi]", "1", "3"]}]}]], "Output",
 CellChangeTimes->{{3.9131877033944187`*^9, 3.9131877275798683`*^9}, 
   3.9131878131737947`*^9, {3.913191794297612*^9, 3.913191801884015*^9}, 
   3.913191987827404*^9, 3.913289188530106*^9, 3.9134553568638353`*^9, 
   3.9139977629939833`*^9, 3.922182261213644*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"2c5d1507-d8ab-4465-ad6f-7b4b8a0b6270"]
}, Open  ]],

Cell["Logarithmic period", "Text",
 CellChangeTimes->{{3.913187732855792*^9, 
  3.913187738650838*^9}},ExpressionUUID->"13efadc3-22cb-498a-b75c-\
fa98824096bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pi1ans", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pi0ans", "[", "x", "]"}], "/.", "sol0"}], ")"}], 
     FractionBox[
      RowBox[{"Log", "[", "x", "]"}], 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]]}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "n", "]"}], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"pf", "/.", 
    RowBox[{"{", 
     RowBox[{"f", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"pi1ans", "[", "x", "]"}]}], "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"eq", ",", "x"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{";;", 
      RowBox[{"ord", "+", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol1", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", "n", "]"}], 
     SuperscriptBox["x", "n"]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", 
  "sol1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piEdown", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"pi1ans", "[", "x", "]"}], "/.", "sol1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"pidown", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"piEdown", "[", 
           RowBox[{"-", 
            SubscriptBox["\[Phi]", "1"]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"piEup", "[", 
           RowBox[{"-", 
            SubscriptBox["\[Phi]", "1"]}], "]"}]}]}], ")"}]}], "//", 
      "PowerExpand"}], "//", "Simplify"}], ",", "2"}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9131877525046263`*^9, 3.913187908143553*^9}, {
  3.913188101408293*^9, 3.913188108696095*^9}, {3.913191750031249*^9, 
  3.913191777351234*^9}, {3.913289201941691*^9, 3.9132892926304893`*^9}, {
  3.913455369826769*^9, 3.913455371273608*^9}, {3.913455612747037*^9, 
  3.9134556703943853`*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"06ce000d-9e0d-421c-8dfe-1f5e7829df3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", "\[ImaginaryI]", " ", "x"}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"75", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"1855", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "3"]}], 
   RowBox[{"12", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"10875", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "4"]}], 
   RowBox[{"8", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"299387", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "5"]}], 
   RowBox[{"24", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"943397", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "6"]}], 
   RowBox[{"8", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"63801107", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "7"]}], 
   RowBox[{"56", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"1253432797", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "8"]}], 
   RowBox[{"112", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"112268110879", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "9"]}], 
   RowBox[{"1008", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"53768038555", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["x", "10"]}], 
   RowBox[{"48", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.913187787627715*^9, 3.9131879084806967`*^9}, {
   3.913188102018799*^9, 3.913188113053733*^9}, {3.913191771036509*^9, 
   3.9131918048056583`*^9}, 3.913191990179839*^9, {3.913289220912387*^9, 
   3.913289293403413*^9}, 3.913455371677339*^9, {3.913455613565112*^9, 
   3.9134556708147717`*^9}, 3.913997763018661*^9, 3.922182261234487*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"6bbc514f-e39a-465f-8ac8-d01707d4f5b0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.913187787627715*^9, 3.9131879084806967`*^9}, {
   3.913188102018799*^9, 3.913188113053733*^9}, {3.913191771036509*^9, 
   3.9131918048056583`*^9}, 3.913191990179839*^9, {3.913289220912387*^9, 
   3.913289293403413*^9}, 3.913455371677339*^9, {3.913455613565112*^9, 
   3.9134556708147717`*^9}, 3.913997763018661*^9, 3.922182261256538*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"22485585-3dde-4d73-9c86-5510a409ee69"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mirror map for elliptic curve", "Subsubsection",
 CellChangeTimes->{{3.9122461577776003`*^9, 
  3.91224616643005*^9}},ExpressionUUID->"45ffbb80-a1d4-4974-8dcb-\
aba2395018c2"],

Cell["Mirror map expansions", "Text",
 CellChangeTimes->{{3.912246454230686*^9, 
  3.912246458247636*^9}},ExpressionUUID->"4b0a91c1-8846-4f7c-8041-\
f1f519bb0278"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"mirrormap", "=", 
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"piEdown", "[", "x", "]"}], "/", 
      RowBox[{"piEup", "[", "x", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], ",", "ord"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ansatz", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "1"], "->", 
     RowBox[{
      SubscriptBox["q", "1"], " ", 
      RowBox[{"NExpand", "[", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"cc", "[", "p", "]"}], 
            SuperscriptBox[
             SubscriptBox["q", "1"], "p"]}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], ",", 
        "ord"}], "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NExpand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"mirrormap", "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
          RowBox[{"Log", "[", 
           SubscriptBox["q", "1"], "]"}]}]}], "/.", "ansatz"}], ",", "ord"}], 
      "]"}], "//", "PowerExpand"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"eq", ",", 
     RowBox[{"{", 
      SubscriptBox["q", "1"], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"eqs", "==", "0"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9122464616077414`*^9, 3.912246480934134*^9}, {
   3.9122465246091423`*^9, 3.912246533348008*^9}, {3.912246567958642*^9, 
   3.912246787604904*^9}, 3.912246818554845*^9, {3.9122469109638977`*^9, 
   3.9122469136531057`*^9}, {3.9122469806444597`*^9, 
   3.9122470554240103`*^9}, {3.912247173139642*^9, 3.912247205641892*^9}, {
   3.91224726901987*^9, 3.912247274862425*^9}, {3.913183878194614*^9, 
   3.913183999841571*^9}, {3.913184218829814*^9, 3.91318426421732*^9}, {
   3.913191538032583*^9, 3.913191624742723*^9}, {3.913191657055065*^9, 
   3.9131916660404787`*^9}, {3.913191699409069*^9, 3.913191730924646*^9}, {
   3.91319182170822*^9, 3.913191838745658*^9}, 3.9131919993028297`*^9, {
   3.91328934027909*^9, 3.9132893507736063`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"aec52bef-ec69-4fa5-a2a1-2f0b8c85410e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    SubscriptBox["\[Phi]", "1"]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"45", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"220", " ", "\[ImaginaryI]", " ", 
    SubsuperscriptBox["\[Phi]", "1", "3"]}], 
   RowBox[{"3", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.913191567255105*^9, 3.9131916251728907`*^9}, {
   3.913191658578702*^9, 3.913191666988702*^9}, {3.9131917063912287`*^9, 
   3.913191731389694*^9}, {3.913191816153503*^9, 3.9131918389947977`*^9}, {
   3.9131919948919163`*^9, 3.913191999552362*^9}, 3.9132893539654284`*^9, 
   3.913997763065207*^9, 3.9221822613045197`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"3269de31-49e6-4a46-b77f-702cdfbee94a"]
}, Open  ]],

Cell["Evaluate solution", "Text",
 CellChangeTimes->{{3.913184248972725*^9, 
  3.913184254612234*^9}},ExpressionUUID->"79cdbff7-c8f9-4c67-afd8-\
8d56b3ec6584"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Phi]", "1"], "/.", "ansatz"}], "/.", "sol"}]], "Input",
 CellChangeTimes->{{3.9131842558511057`*^9, 3.913184261775652*^9}, {
  3.913289352375242*^9, 3.913289352741377*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"4677077e-c0d5-4e32-a76e-8df7e311de92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["q", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"5", " ", 
      SubscriptBox["q", "1"]}], "+", 
     RowBox[{"15", " ", 
      SubsuperscriptBox["q", "1", "2"]}], "-", 
     RowBox[{"30", " ", 
      SubsuperscriptBox["q", "1", "3"]}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{3.913184266079421*^9, 3.91319171398041*^9, 
  3.9131918312288647`*^9, 3.9131920012321997`*^9, 3.913289356883684*^9, 
  3.913997763235668*^9, 3.9221822614753733`*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"7710eba8-dd2c-489f-95b6-bcb557319695"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["P(1,1,2,2,2)", "Subsection",
 CellChangeTimes->{{3.914764737295776*^9, 3.914764741822399*^9}, {
  3.914764786560155*^9, 
  3.914764803856956*^9}},ExpressionUUID->"51af5e77-37c9-4db4-85fd-\
8c42fc28cbd6"],

Cell["\<\
In this section we set up some computations for periods of multi-parameter \
CY3 with a Fermat point.\
\>", "Text",
 CellChangeTimes->{{3.914934072358903*^9, 
  3.914934090176568*^9}},ExpressionUUID->"3dd5d4de-3bab-412d-9582-\
5aa6ec7dd6ae"],

Cell[CellGroupData[{

Cell["Periods in the LG phase", "Subsubsection",
 CellChangeTimes->{{3.922265058528862*^9, 
  3.9222650670877438`*^9}},ExpressionUUID->"cc1c0ae2-9c8b-481a-a1c0-\
0175259a62b9"],

Cell["\<\
Here we write down the topological data for the model we consider, the \
P(1,1,2,2,2):\
\>", "Text",
 CellChangeTimes->{{3.914765045068564*^9, 3.914765046557932*^9}, {
  3.914829128785256*^9, 3.914829132348811*^9}, {3.914934092069063*^9, 
  3.9149341095595217`*^9}},ExpressionUUID->"fe644b43-c9ad-45da-b496-\
21895ad6dafb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{"Total", "[", "k", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "c", "]"}]}], "Input",
 CellChangeTimes->{{3.91476478751591*^9, 3.914764816385913*^9}, {
  3.914764983581423*^9, 3.9147649869608107`*^9}, {3.9147651763311443`*^9, 
  3.914765176845591*^9}, {3.914934102910452*^9, 3.91493410412477*^9}, {
  3.922183134473448*^9, 3.922183136008397*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"c0f86af5-cff5-4e03-9dd9-21689d26ee07"],

Cell["\<\
The fundamental period close to the Fermat point is given by the series \
expansion\
\>", "Text",
 CellChangeTimes->{{3.9149341120544043`*^9, 
  3.914934129883171*^9}},ExpressionUUID->"94ca3204-9840-4f96-aeac-\
f669d2e13c8f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U\[Nu]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{"\[Nu]", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"\[Nu]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}], "2"]}], 
       "]"}]}], 
     RowBox[{"2", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "\[Nu]"}], "]"}]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{"m", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "\[Nu]"}], ")"}], "/", "2"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Phi]"}], ")"}], "m"]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"m", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"m", "-", 
          RowBox[{"\[Nu]", " ", 
           RowBox[{"k", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "2"]}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"picoef", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "d"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", 
           RowBox[{"n", "/", "d"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], " ", "\[Psi]"}], ")"}], "n"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", "n", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", 
             RowBox[{
              FractionBox["n", "d"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}]}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "n"}], "d"]}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "n"}], "d"]}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"[", "5", "]"}], "]"}], "n"}], "d"]}], "]"}]}], 
          ")"}]}], ")"}]}], ")"}], "U\[Nu]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", "->", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"n", "/", "d"}]}]}], "}"}]}], "//", 
   "PowerExpand"}]}]}], "Input",
 CellChangeTimes->{{3.914934123409587*^9, 3.9149341368107357`*^9}, 
   3.917369518395673*^9, 3.9173695584945383`*^9, {3.917369908512808*^9, 
   3.917369915551816*^9}, {3.917369993078432*^9, 3.917369995555243*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"990fa4b6-cff7-4d85-a3aa-1797dea4a5a6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "n"], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "m", "+", 
      RowBox[{"3", " ", "n"}]}]], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "m", " ", "\[Pi]"}], "2"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "n", " ", "\[Pi]"}], "8"]}]], " ", 
    SuperscriptBox["\[Phi]", "m"], " ", 
    SuperscriptBox["\[Psi]", "n"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", 
        FractionBox["n", "4"]}], ")"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "-", 
         FractionBox["n", "4"]}], ")"}]}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       FractionBox["n", "4"]}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", "n", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.914934137140645*^9, 3.91493517663778*^9, 3.914974986222519*^9, 
   3.915287777431096*^9, 3.915443877447483*^9, 3.917359935265579*^9, 
   3.9173695187519417`*^9, 3.9173695589181747`*^9, {3.917369910240322*^9, 
   3.9173699159287148`*^9}, {3.917369990864234*^9, 3.917369995896187*^9}, {
   3.9188280571075706`*^9, 3.9188280780622053`*^9}, {3.922183111604486*^9, 
   3.922183141322283*^9}},
 CellLabel->
  "Out[303]=",ExpressionUUID->"942cdcb7-3521-49f0-ae86-ae3e8d555282"]
}, Open  ]],

Cell["Sum up the function U\[Nu] in the LG phase", "Text",
 CellChangeTimes->{{3.917369404254583*^9, 
  3.917369412157311*^9}},ExpressionUUID->"0ec02df2-43fa-4eaf-ad57-\
d0c8c02950e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumU\[Nu]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{"U\[Nu]", ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.917368971382401*^9, 3.917368978571615*^9}, {
  3.91736902569841*^9, 3.917369076156467*^9}, {3.917369360949264*^9, 
  3.917369388106195*^9}, {3.917370004355679*^9, 3.917370004833535*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"83fb0438-7556-49a4-bdbc-fcc2cd536e54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["2", "\[Nu]"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[Nu]"}], "2"]], " ", 
     "\[Phi]", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox["\[Nu]", "2"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["\[Nu]", "2"]}], "]"}], " ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["\[Nu]", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["\[Nu]", "2"]}], ",", 
       FractionBox["3", "2"], ",", 
       SuperscriptBox["\[Phi]", "2"]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Pi]", " ", "\[Nu]"}], "]"}]}], 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Nu]"}]], " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[Nu]"}], "2"]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", 
      FractionBox["\[Nu]", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "+", "\[Nu]"}], "2"], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[Nu]", "2"]}], ",", 
      RowBox[{"-", 
       FractionBox["\[Nu]", "2"]}], ",", 
      FractionBox["1", "2"], ",", 
      SuperscriptBox["\[Phi]", "2"]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "\[Nu]"}], "]"}]}], 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{
  3.9173689946338177`*^9, {3.91736904598799*^9, 3.917369053663959*^9}, 
   3.917369093734404*^9, {3.917369363114661*^9, 3.917369413370072*^9}, {
   3.917369537882627*^9, 3.917369560549966*^9}, 3.917370006080121*^9, {
   3.922183127566936*^9, 3.922183141496709*^9}},
 CellLabel->
  "Out[304]=",ExpressionUUID->"64b4be7e-8cc9-4736-9a3c-a026b7c82c4a"]
}, Open  ]],

Cell["The other periods are given by ", "Text",
 CellChangeTimes->{{3.914829136658731*^9, 3.914829139389741*^9}, {
  3.914934155700501*^9, 
  3.91493415846014*^9}},ExpressionUUID->"6c9be6f7-3a04-4e4e-87e6-\
4f985da924b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"periods", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"picoef", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Psi]", "->", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "i", " ", "\[Pi]", " ", 
            RowBox[{"\[ImaginaryI]", "/", "d"}]}], "]"}], "\[Psi]"}]}], ",", 
        RowBox[{"\[Phi]", "->", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "i"], "\[Phi]"}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"periodsseries", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{"periods", ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "16"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "16"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "quick", " ", "check", " ", "of", " ", "the", " ", "linear", " ", 
    "relations", " ", "they", " ", "satisfy"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Total", "[", "periodsseries", "]"}], "//", "N"}], "//", 
   "FullSimplify"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.9148291411405373`*^9, 3.9148292298339663`*^9}, {
  3.914829283431718*^9, 3.914829296411508*^9}, {3.914829371222604*^9, 
  3.914829655131781*^9}, {3.914829717650963*^9, 3.9148298226210213`*^9}, {
  3.914829891592868*^9, 3.9148299435022173`*^9}, {3.914830065237091*^9, 
  3.91483008064437*^9}, {3.914830221740316*^9, 3.914830223996531*^9}, {
  3.914865474314185*^9, 3.914865477440662*^9}, {3.914934153814701*^9, 
  3.9149341543231773`*^9}, {3.914934692968566*^9, 3.9149347249943542`*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"9a72e4e0-f73d-4b98-af1d-ec3f6a5ae62e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.914829286374343*^9, 3.914829374877365*^9, {3.914829464042498*^9, 
   3.914829539925619*^9}, {3.91482958740779*^9, 3.914829655462871*^9}, {
   3.914829726531983*^9, 3.914829823003875*^9}, {3.914829893330636*^9, 
   3.9148299307684*^9}, {3.9148300754191923`*^9, 3.914830081007216*^9}, 
   3.9148302243685217`*^9, 3.914865478440707*^9, {3.9149346893398933`*^9, 
   3.914934725367572*^9}, 3.9149351784062567`*^9, 3.914974988553132*^9, 
   3.915287793120316*^9, 3.9154438806470747`*^9, 3.917359935750849*^9, 
   3.9173700750038357`*^9, {3.9221831281445093`*^9, 3.922183141541374*^9}},
 CellLabel->
  "Out[307]=",ExpressionUUID->"79bd9bcb-483c-4da9-abb7-95db3f4618c9"]
}, Open  ]],

Cell["Check linear dependences", "Text",
 CellChangeTimes->{{3.914829902070551*^9, 
  3.914829906479772*^9}},ExpressionUUID->"b8d7181c-0a75-4634-a552-\
4433ae25fcb0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vec", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"c", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"vec", ".", 
      RowBox[{"(", 
       RowBox[{"periodsseries", "//", "N"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "\[Psi]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "//", "Chop"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"two", "-", 
    RowBox[{"dimensional", " ", "null", " ", "space"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"vec", "/.", "sol"}], ",", 
    RowBox[{"c", "[", "1", "]"}]}], "]"}], "//", 
  "Rationalize"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"vec", "/.", "sol"}], ",", 
    RowBox[{"c", "[", "2", "]"}]}], "]"}], "//", "Rationalize"}]}], "Input",
 CellChangeTimes->{{3.914829836436055*^9, 3.914829883451899*^9}, {
  3.914829915611841*^9, 3.9148299239672213`*^9}, {3.914830107955432*^9, 
  3.9148301517569933`*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"e8786f1d-9856-4ad2-aa5b-51624cb83266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"1.`", " ", 
      RowBox[{"c", "[", "1", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
     RowBox[{"1.`", " ", 
      RowBox[{"c", "[", "2", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
     RowBox[{"0.9999999999999999`", " ", 
      RowBox[{"c", "[", "1", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
     RowBox[{"0.9999999999999999`", " ", 
      RowBox[{"c", "[", "2", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"c", "[", "7", "]"}], "\[Rule]", 
     RowBox[{"1.0000000000000002`", " ", 
      RowBox[{"c", "[", "1", "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"c", "[", "8", "]"}], "\[Rule]", 
     RowBox[{"1.`", " ", 
      RowBox[{"c", "[", "2", "]"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9148298664723387`*^9, 3.91482993173385*^9}, 
   3.9148300827320147`*^9, {3.914830119692168*^9, 3.914830152118608*^9}, 
   3.914830225241288*^9, 3.9148654796303453`*^9, 3.914934727442294*^9, 
   3.914935179875063*^9, 3.9149749935621*^9, 3.915287794215708*^9, 
   3.9154438886492968`*^9, 3.917359937200878*^9, 3.917370078726087*^9, {
   3.922183128163238*^9, 3.9221831415571213`*^9}},
 CellLabel->
  "Out[310]=",ExpressionUUID->"e9641b2a-73ea-4d8b-878c-cd60902b1256"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
    "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9148298664723387`*^9, 3.91482993173385*^9}, 
   3.9148300827320147`*^9, {3.914830119692168*^9, 3.914830152118608*^9}, 
   3.914830225241288*^9, 3.9148654796303453`*^9, 3.914934727442294*^9, 
   3.914935179875063*^9, 3.9149749935621*^9, 3.915287794215708*^9, 
   3.9154438886492968`*^9, 3.917359937200878*^9, 3.917370078726087*^9, {
   3.922183128163238*^9, 3.922183141559298*^9}},
 CellLabel->
  "Out[311]=",ExpressionUUID->"dc608601-c3a4-477c-9d9f-6620310f00a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
    "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9148298664723387`*^9, 3.91482993173385*^9}, 
   3.9148300827320147`*^9, {3.914830119692168*^9, 3.914830152118608*^9}, 
   3.914830225241288*^9, 3.9148654796303453`*^9, 3.914934727442294*^9, 
   3.914935179875063*^9, 3.9149749935621*^9, 3.915287794215708*^9, 
   3.9154438886492968`*^9, 3.917359937200878*^9, 3.917370078726087*^9, {
   3.922183128163238*^9, 3.922183141560937*^9}},
 CellLabel->
  "Out[312]=",ExpressionUUID->"a3e4c8ac-e02b-4e16-8658-861fe7b6c9f0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Decomposition into eigenspaces under Z4 monodromy", "Subsubsection",
 CellChangeTimes->{{3.922265084262537*^9, 
  3.922265097065192*^9}},ExpressionUUID->"ae9fcb3b-2dad-4d9b-9aa5-\
9a6fd0874cd5"],

Cell["Monodromy", "Text",
 CellChangeTimes->{{3.9149749953401937`*^9, 
  3.914974999181737*^9}},ExpressionUUID->"250c4252-63de-40e9-a1b2-\
9a80de69b9dc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pivec", "=", 
   RowBox[{"periodsseries", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "6"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monodromy", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"c", ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pivecshift", "=", 
   RowBox[{
    RowBox[{"pivec", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Psi]", "->", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"2", "\[Pi]", " ", 
           RowBox[{"\[ImaginaryI]", "/", "d"}]}], "]"}], "\[Psi]"}]}], ",", 
       RowBox[{"\[Phi]", "->", 
        RowBox[{"-", "\[Phi]"}]}]}], "}"}]}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"pivecshift", "-", 
       RowBox[{"monodromy", ".", "pivec"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "\[Psi]"}], "}"}]}], "]"}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"eq", "==", "0"}], "]"}], "//", "Chop"}], "//", 
    "Rationalize"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monodromy", "=", 
   RowBox[{"monodromy", "/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"monodromy", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.914975002654683*^9, 3.914975260856998*^9}, {
   3.91497902464295*^9, 3.9149790264693317`*^9}, {3.915288405846933*^9, 
   3.915288408576721*^9}, {3.9154440019329157`*^9, 3.915444061137904*^9}, 
   3.9173599437224703`*^9},
 CellLabel->
  "In[313]:=",ExpressionUUID->"c5669906-cbe5-4aeb-86f7-d996b6ce5bf6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9149750591337233`*^9, {3.9149751005829372`*^9, 3.9149752616282387`*^9}, 
   3.91497902784054*^9, 3.915287796866928*^9, 3.9152884092861223`*^9, {
   3.915444007387827*^9, 3.9154440617005167`*^9}, {3.9173599396639967`*^9, 
   3.9173599441891327`*^9}, 3.9173700806706676`*^9, {3.922183128408051*^9, 
   3.922183141797961*^9}},
 CellLabel->
  "Out[319]//MatrixForm=",ExpressionUUID->"f3ff961d-0a24-4937-9615-\
f281e8bcb09c"]
}, Open  ]],

Cell["Eigenspaces with eigenvalue \[ImaginaryI] and -\[ImaginaryI]:", "Text",
 CellChangeTimes->{{3.915288475092162*^9, 
  3.915288504858953*^9}},ExpressionUUID->"5be43063-aa89-4801-a243-\
5fa8737ffb3b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eigsys", "=", 
  RowBox[{
   RowBox[{"Eigensystem", "[", "monodromy", "]"}], "//", 
   "ToRadicals"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vi", "=", 
   RowBox[{"eigsys", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", 
      RowBox[{"3", ";;", "4"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Vi", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "+", 
    RowBox[{"Vi", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
  "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Vi", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", 
    RowBox[{"Vi", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "\[ImaginaryI]"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.9152884299995613`*^9, 3.915288450586854*^9}, {
  3.915288494713915*^9, 3.915288495501894*^9}, {3.915288582981892*^9, 
  3.915288599378875*^9}, {3.915298179898396*^9, 3.915298195309807*^9}, {
  3.9154443339431467`*^9, 3.91544434719654*^9}, {3.9154449977559958`*^9, 
  3.915445066074924*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"5cb61377-eefe-4af2-98fb-da58eb178a64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "4"}]], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "/", "4"}]]}], ",", "\[ImaginaryI]", ",", 
     RowBox[{"-", "\[ImaginaryI]"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"3", "/", "4"}]], ",", 
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "4"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "4"}]], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "4"}]]}], ",", 
       RowBox[{"-", "\[ImaginaryI]"}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"3", "/", "4"}]]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "4"}]]}], ",", 
       RowBox[{"-", "1"}], ",", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "4"}]], ",", "\[ImaginaryI]", ",", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "4"}]], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], ",", "1", ",", "\[ImaginaryI]", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "\[ImaginaryI]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "1", ",", 
       RowBox[{"-", "\[ImaginaryI]"}], ",", 
       RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "4"}]], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"3", "/", "4"}]]}], ",", "\[ImaginaryI]", ",", 
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "4"}]]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"3", "/", "4"}]]}], ",", 
       RowBox[{"-", "1"}], ",", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "4"}]], ",", 
       RowBox[{"-", "\[ImaginaryI]"}], ",", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "/", "4"}]], ",", "1"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9152884348843327`*^9, 3.915288451057621*^9}, {
   3.9152884851883507`*^9, 3.915288506280444*^9}, {3.9152885855522757`*^9, 
   3.915288599673574*^9}, {3.915298192387747*^9, 3.915298195796228*^9}, {
   3.9154443367506523`*^9, 3.915444347618135*^9}, {3.91544501332587*^9, 
   3.91544506652416*^9}, 3.917359946528934*^9, 3.917370082049952*^9, {
   3.922183138040697*^9, 3.9221831418309717`*^9}},
 CellLabel->
  "Out[320]=",ExpressionUUID->"6a1975d3-98f2-4ccd-9426-551ee7a56da2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.9152884348843327`*^9, 3.915288451057621*^9}, {
   3.9152884851883507`*^9, 3.915288506280444*^9}, {3.9152885855522757`*^9, 
   3.915288599673574*^9}, {3.915298192387747*^9, 3.915298195796228*^9}, {
   3.9154443367506523`*^9, 3.915444347618135*^9}, {3.91544501332587*^9, 
   3.91544506652416*^9}, 3.917359946528934*^9, 3.917370082049952*^9, {
   3.922183138040697*^9, 3.922183141833385*^9}},
 CellLabel->
  "Out[322]=",ExpressionUUID->"edc48806-b631-48ee-8c8e-67d2159d429f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9152884348843327`*^9, 3.915288451057621*^9}, {
   3.9152884851883507`*^9, 3.915288506280444*^9}, {3.9152885855522757`*^9, 
   3.915288599673574*^9}, {3.915298192387747*^9, 3.915298195796228*^9}, {
   3.9154443367506523`*^9, 3.915444347618135*^9}, {3.91544501332587*^9, 
   3.91544506652416*^9}, 3.917359946528934*^9, 3.917370082049952*^9, {
   3.922183138040697*^9, 3.922183141835182*^9}},
 CellLabel->
  "Out[323]=",ExpressionUUID->"76421cda-8776-444e-a854-599c292a7659"]
}, Open  ]],

Cell["Leading periods", "Text",
 CellChangeTimes->{{3.9154853626292458`*^9, 
  3.915485388151971*^9}},ExpressionUUID->"c1f97bb1-b4ad-4787-bd56-\
c592cfd72c71"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pi1", "=", 
    RowBox[{
     RowBox[{"periods", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "6"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "1"}], ",", 
       RowBox[{"\[Psi]", "->", "1"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi1even", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"pi1", "/.", 
      RowBox[{"{", 
       RowBox[{"m", "->", 
        RowBox[{"2", "m"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi1odd", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"pi1", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi1even", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"v1even", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pi1even", "/", 
     RowBox[{"pi1even", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
   "ComplexExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi1odd", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v1odd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"pi1odd", "/", 
      RowBox[{"pi1odd", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
    "ComplexExpand"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monodromy", ".", "v1even"}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "4"}]], " ", "v1even"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monodromy", ".", "v1odd"}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "4"}]], " ", "v1odd"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9154459304737167`*^9, 3.9154459745687513`*^9}, {
   3.915446073186144*^9, 3.915446215532817*^9}, {3.915447257858281*^9, 
   3.915447321713689*^9}, {3.915485343669105*^9, 3.915485350587369*^9}, {
   3.915485419322692*^9, 3.915485427246204*^9}, {3.915531597893785*^9, 
   3.9155316228141108`*^9}, 3.9155428383034153`*^9, {3.915542876837558*^9, 
   3.9155431358997498`*^9}, {3.9155432214736843`*^9, 
   3.9155432516201477`*^9}, {3.915543484516287*^9, 3.915543505276388*^9}, 
   3.915543590760529*^9},
 CellLabel->
  "In[324]:=",ExpressionUUID->"3f8bd247-36a5-4b27-80a4-5e02f7930524"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["1", "8"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["1", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "2"], ",", 
     SuperscriptBox["\[Phi]", "2"]}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}], "3"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["7", "8"], "]"}]}]]], "Output",
 CellChangeTimes->{{3.915445934736434*^9, 3.915445971829152*^9}, {
   3.9154460707688217`*^9, 3.9154462180224657`*^9}, {3.9154472701535807`*^9, 
   3.915447275062339*^9}, {3.915447305903344*^9, 3.915447322983734*^9}, 
   3.9154853510831423`*^9, {3.915485420258054*^9, 3.915485427699018*^9}, 
   3.915542838575841*^9, {3.915542894578652*^9, 3.915542969691231*^9}, {
   3.9155430065705214`*^9, 3.915543136304847*^9}, {3.915543222002429*^9, 
   3.9155432520037193`*^9}, 3.9155435057885036`*^9, 3.9155435910726347`*^9, 
   3.917359954664998*^9, 3.917370083589538*^9, 3.922183146706772*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"204bd336-ec34-492a-8ff0-3250356c90c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox[
    RowBox[{"1", "+", "\[ImaginaryI]"}], 
    SqrtBox["2"]], ",", "\[ImaginaryI]", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "\[ImaginaryI]"}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", "\[ImaginaryI]"}], 
     SqrtBox["2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915445934736434*^9, 3.915445971829152*^9}, {
   3.9154460707688217`*^9, 3.9154462180224657`*^9}, {3.9154472701535807`*^9, 
   3.915447275062339*^9}, {3.915447305903344*^9, 3.915447322983734*^9}, 
   3.9154853510831423`*^9, {3.915485420258054*^9, 3.915485427699018*^9}, 
   3.915542838575841*^9, {3.915542894578652*^9, 3.915542969691231*^9}, {
   3.9155430065705214`*^9, 3.915543136304847*^9}, {3.915543222002429*^9, 
   3.9155432520037193`*^9}, 3.9155435057885036`*^9, 3.9155435910726347`*^9, 
   3.917359954664998*^9, 3.917370083589538*^9, 3.922183146724502*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"ac436df6-be46-480f-9877-77b10744a7c8"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], " ", "\[Phi]", " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["5", "8"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["5", "8"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["3", "2"], ",", 
     SuperscriptBox["\[Phi]", "2"]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox["3", "8"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.915445934736434*^9, 3.915445971829152*^9}, {
   3.9154460707688217`*^9, 3.9154462180224657`*^9}, {3.9154472701535807`*^9, 
   3.915447275062339*^9}, {3.915447305903344*^9, 3.915447322983734*^9}, 
   3.9154853510831423`*^9, {3.915485420258054*^9, 3.915485427699018*^9}, 
   3.915542838575841*^9, {3.915542894578652*^9, 3.915542969691231*^9}, {
   3.9155430065705214`*^9, 3.915543136304847*^9}, {3.915543222002429*^9, 
   3.9155432520037193`*^9}, 3.9155435057885036`*^9, 3.9155435910726347`*^9, 
   3.917359954664998*^9, 3.917370083589538*^9, 3.92218314672666*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"567aad22-fcf9-4a6e-a877-d7dd83c79cb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", "\[ImaginaryI]"}], 
     SqrtBox["2"]]}], ",", "\[ImaginaryI]", ",", 
   FractionBox[
    RowBox[{"1", "-", "\[ImaginaryI]"}], 
    SqrtBox["2"]], ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox[
    RowBox[{"1", "+", "\[ImaginaryI]"}], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.915445934736434*^9, 3.915445971829152*^9}, {
   3.9154460707688217`*^9, 3.9154462180224657`*^9}, {3.9154472701535807`*^9, 
   3.915447275062339*^9}, {3.915447305903344*^9, 3.915447322983734*^9}, 
   3.9154853510831423`*^9, {3.915485420258054*^9, 3.915485427699018*^9}, 
   3.915542838575841*^9, {3.915542894578652*^9, 3.915542969691231*^9}, {
   3.9155430065705214`*^9, 3.915543136304847*^9}, {3.915543222002429*^9, 
   3.9155432520037193`*^9}, 3.9155435057885036`*^9, 3.9155435910726347`*^9, 
   3.917359954664998*^9, 3.917370083589538*^9, 3.92218314672832*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"7851149a-36db-4d5d-abf9-bc8abbbbcffe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915445934736434*^9, 3.915445971829152*^9}, {
   3.9154460707688217`*^9, 3.9154462180224657`*^9}, {3.9154472701535807`*^9, 
   3.915447275062339*^9}, {3.915447305903344*^9, 3.915447322983734*^9}, 
   3.9154853510831423`*^9, {3.915485420258054*^9, 3.915485427699018*^9}, 
   3.915542838575841*^9, {3.915542894578652*^9, 3.915542969691231*^9}, {
   3.9155430065705214`*^9, 3.915543136304847*^9}, {3.915543222002429*^9, 
   3.9155432520037193`*^9}, 3.9155435057885036`*^9, 3.9155435910726347`*^9, 
   3.917359954664998*^9, 3.917370083589538*^9, 3.922183146730007*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"9eae14fc-5faa-46c2-b103-81647cbab534"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915445934736434*^9, 3.915445971829152*^9}, {
   3.9154460707688217`*^9, 3.9154462180224657`*^9}, {3.9154472701535807`*^9, 
   3.915447275062339*^9}, {3.915447305903344*^9, 3.915447322983734*^9}, 
   3.9154853510831423`*^9, {3.915485420258054*^9, 3.915485427699018*^9}, 
   3.915542838575841*^9, {3.915542894578652*^9, 3.915542969691231*^9}, {
   3.9155430065705214`*^9, 3.915543136304847*^9}, {3.915543222002429*^9, 
   3.9155432520037193`*^9}, 3.9155435057885036`*^9, 3.9155435910726347`*^9, 
   3.917359954664998*^9, 3.917370083589538*^9, 3.922183146731616*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"99ed4e1f-7ec3-4e2a-85ec-19813817819e"]
}, Open  ]],

Cell["In terms of U\[Nu]", "Text",
 CellChangeTimes->{{3.917361643410851*^9, 
  3.9173616483371143`*^9}},ExpressionUUID->"b974df35-96cf-4464-bbd1-\
722cb0c9ca46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"U\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{"v1even", "+", "v1odd"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U\[Nu]", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", "->", 
          RowBox[{"-", "\[Phi]"}]}], "}"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"v1even", "-", "v1odd"}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}], 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["3", "4"], "]"}], "3"]]], "pi1"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", "->", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"n", "/", "d"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"n", "->", "1"}], "}"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9173617364319887`*^9, 3.917362047032959*^9}, {
  3.917362382361608*^9, 3.917362410756001*^9}, {3.917362444799362*^9, 
  3.917362445272106*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"e97ff2b4-72a9-4485-a510-96199d424165"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.917361748894548*^9, 3.917361760567123*^9}, {
   3.9173618127588577`*^9, 3.917361828070599*^9}, {3.9173618770968447`*^9, 
   3.917361892254068*^9}, {3.917361931570812*^9, 3.917362047336975*^9}, 
   3.917362393032311*^9, 3.917362445548614*^9, 3.91737008987628*^9, 
   3.922183146790483*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"6e069139-b030-4a1b-8c32-b638d1cd686c"]
}, Open  ]],

Cell["Subleading periods", "Text",
 CellChangeTimes->{{3.9148301709351053`*^9, 3.914830187493207*^9}, {
  3.915531579165162*^9, 
  3.9155315819416733`*^9}},ExpressionUUID->"589534b4-0a70-413d-b2e0-\
212e706ab97d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pi2", "=", 
    RowBox[{
     RowBox[{"periods", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "6"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "2"}], ",", 
       RowBox[{"\[Psi]", "->", "1"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi2even", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"pi2", "/.", 
      RowBox[{"{", 
       RowBox[{"m", "->", 
        RowBox[{"2", "m"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi2odd", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"pi2", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi2even", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"v2even", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pi2even", "/", 
     RowBox[{"pi2even", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
   "ComplexExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi2odd", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2odd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"pi2odd", "/", 
      RowBox[{"pi2odd", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
    "ComplexExpand"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monodromy", ".", "v2even"}], "-", 
   RowBox[{"\[ImaginaryI]", " ", "v2even"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monodromy", ".", "v2odd"}], "+", 
   RowBox[{"\[ImaginaryI]", " ", "v2odd"}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.914934787206468*^9, 3.9149348458187857`*^9}, {
   3.915485414966419*^9, 3.915485415043021*^9}, {3.915531594785014*^9, 
   3.915531645749214*^9}, {3.9155317094047613`*^9, 3.91553175911804*^9}, {
   3.915531791429501*^9, 3.915531902274747*^9}, {3.9155382887912693`*^9, 
   3.915538297833329*^9}, {3.915543512124002*^9, 3.915543542501444*^9}, 
   3.915543594838539*^9, {3.915544338522984*^9, 3.915544341650928*^9}, {
   3.915557897296473*^9, 3.91555789876985*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"a5779d39-fdcd-449f-9608-245ad3825c14"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["1", "4"], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["1", "4"], ",", 
      FractionBox["1", "4"], ",", 
      FractionBox["1", "2"], ",", 
      SuperscriptBox["\[Phi]", "2"]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.914934808086513*^9, 3.914934846537429*^9}, 
   3.914935181405066*^9, 3.915287798405458*^9, {3.9152884713413982`*^9, 
   3.915288508226433*^9}, 3.9152982299055433`*^9, 3.915531712405694*^9, {
   3.9155317496617603`*^9, 3.915531759615116*^9}, {3.915531803338895*^9, 
   3.915531902830405*^9}, 3.915538306419424*^9, {3.9155435771463013`*^9, 
   3.9155435951046333`*^9}, 3.915544342129682*^9, 3.917360029113749*^9, 
   3.9173700909664783`*^9, 3.922183180734127*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"32864619-3c54-4685-adef-443d5260c212"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "\[ImaginaryI]", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", "1", ",", "\[ImaginaryI]"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.914934808086513*^9, 3.914934846537429*^9}, 
   3.914935181405066*^9, 3.915287798405458*^9, {3.9152884713413982`*^9, 
   3.915288508226433*^9}, 3.9152982299055433`*^9, 3.915531712405694*^9, {
   3.9155317496617603`*^9, 3.915531759615116*^9}, {3.915531803338895*^9, 
   3.915531902830405*^9}, 3.915538306419424*^9, {3.9155435771463013`*^9, 
   3.9155435951046333`*^9}, 3.915544342129682*^9, 3.917360029113749*^9, 
   3.9173700909664783`*^9, 3.922183180736474*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"a1008b9e-9b74-45e2-a4eb-002fd133f286"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", "\[Phi]", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["3", "4"], ",", 
      FractionBox["3", "4"], ",", 
      FractionBox["3", "2"], ",", 
      SuperscriptBox["\[Phi]", "2"]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["1", "4"], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.914934808086513*^9, 3.914934846537429*^9}, 
   3.914935181405066*^9, 3.915287798405458*^9, {3.9152884713413982`*^9, 
   3.915288508226433*^9}, 3.9152982299055433`*^9, 3.915531712405694*^9, {
   3.9155317496617603`*^9, 3.915531759615116*^9}, {3.915531803338895*^9, 
   3.915531902830405*^9}, 3.915538306419424*^9, {3.9155435771463013`*^9, 
   3.9155435951046333`*^9}, 3.915544342129682*^9, 3.917360029113749*^9, 
   3.9173700909664783`*^9, 3.922183180738186*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"090958ce-40d2-4f6f-9476-294df41868c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", 
   RowBox[{"-", "1"}], ",", "\[ImaginaryI]", ",", "1", ",", 
   RowBox[{"-", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.914934808086513*^9, 3.914934846537429*^9}, 
   3.914935181405066*^9, 3.915287798405458*^9, {3.9152884713413982`*^9, 
   3.915288508226433*^9}, 3.9152982299055433`*^9, 3.915531712405694*^9, {
   3.9155317496617603`*^9, 3.915531759615116*^9}, {3.915531803338895*^9, 
   3.915531902830405*^9}, 3.915538306419424*^9, {3.9155435771463013`*^9, 
   3.9155435951046333`*^9}, 3.915544342129682*^9, 3.917360029113749*^9, 
   3.9173700909664783`*^9, 3.9221831807399387`*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"f65dcaaa-6e40-485f-9842-28c8f60a1ea8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.914934808086513*^9, 3.914934846537429*^9}, 
   3.914935181405066*^9, 3.915287798405458*^9, {3.9152884713413982`*^9, 
   3.915288508226433*^9}, 3.9152982299055433`*^9, 3.915531712405694*^9, {
   3.9155317496617603`*^9, 3.915531759615116*^9}, {3.915531803338895*^9, 
   3.915531902830405*^9}, 3.915538306419424*^9, {3.9155435771463013`*^9, 
   3.9155435951046333`*^9}, 3.915544342129682*^9, 3.917360029113749*^9, 
   3.9173700909664783`*^9, 3.92218318074158*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"fc422100-254e-4c1e-837f-a24fe880fd72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.914934808086513*^9, 3.914934846537429*^9}, 
   3.914935181405066*^9, 3.915287798405458*^9, {3.9152884713413982`*^9, 
   3.915288508226433*^9}, 3.9152982299055433`*^9, 3.915531712405694*^9, {
   3.9155317496617603`*^9, 3.915531759615116*^9}, {3.915531803338895*^9, 
   3.915531902830405*^9}, 3.915538306419424*^9, {3.9155435771463013`*^9, 
   3.9155435951046333`*^9}, 3.915544342129682*^9, 3.917360029113749*^9, 
   3.9173700909664783`*^9, 3.922183180743209*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"4ede23dc-4175-4985-b646-ecb30fb59f3f"]
}, Open  ]],

Cell["In terms of U\[Nu]", "Text",
 CellChangeTimes->{{3.9173624300298243`*^9, 
  3.9173624334611883`*^9}},ExpressionUUID->"22d4c14a-ad68-41b1-ba93-\
6f02bac4baed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"U\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{"v2even", "+", "v2odd"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"U\[Nu]", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", "->", 
          RowBox[{"-", "\[Phi]"}]}], "}"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"v2even", "-", "v2odd"}], ")"}]}], "+", 
     RowBox[{
      FractionBox["\[Pi]", "8"], " ", "pi2"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Nu]", "->", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"n", "/", "d"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"n", "->", "2"}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"v2even", "+", "v2odd"}], ")"}], "/", 
   "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"v2even", "-", "v2odd"}], ")"}], "/", "2"}]}], "Input",
 CellChangeTimes->{{3.9173624350401897`*^9, 3.91736251046066*^9}, {
   3.917362561386217*^9, 3.917362603464473*^9}, 3.917362700963806*^9, {
   3.9173700966846447`*^9, 3.917370103770566*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"72f68af6-fc2e-4eac-9a8e-7fcddb3e4b87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.917362453720664*^9, 3.917362511179226*^9}, 
   3.917362567756277*^9, 3.917362603887776*^9, 3.917362701470636*^9, {
   3.9173700935276203`*^9, 3.9173701041921673`*^9}, 3.922183180797481*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"88621649-7da4-4255-b5de-fb459bbb5d06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.917362453720664*^9, 3.917362511179226*^9}, 
   3.917362567756277*^9, 3.917362603887776*^9, 3.917362701470636*^9, {
   3.9173700935276203`*^9, 3.9173701041921673`*^9}, 3.9221831807997513`*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"aecd5a30-aa06-4649-b9da-bcf89d94d200"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "\[ImaginaryI]", ",", "0", ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", "\[ImaginaryI]"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.917362453720664*^9, 3.917362511179226*^9}, 
   3.917362567756277*^9, 3.917362603887776*^9, 3.917362701470636*^9, {
   3.9173700935276203`*^9, 3.9173701041921673`*^9}, 3.9221831808018*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"793c4388-1070-4f14-bfcb-696bb412c8d2"]
}, Open  ]],

Cell["Second order periods", "Text",
 CellChangeTimes->{{3.915538058729843*^9, 3.915538062421603*^9}, {
  3.915538663394095*^9, 
  3.915538665357676*^9}},ExpressionUUID->"d0338ee8-c832-4c63-8fb6-\
7e78f08b5403"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"periods", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "6"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "3"}], ",", 
       RowBox[{"\[Psi]", "->", "1"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi3even", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"pi3", "/.", 
      RowBox[{"{", 
       RowBox[{"m", "->", 
        RowBox[{"2", "m"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi3odd", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"pi3", "/.", 
       RowBox[{"{", 
        RowBox[{"m", "->", 
         RowBox[{
          RowBox[{"2", "m"}], "+", "1"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi3even", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"v3even", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pi3even", "/", 
     RowBox[{"pi3even", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
   "ComplexExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi3odd", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3odd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"pi3odd", "/", 
      RowBox[{"pi3odd", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
    "ComplexExpand"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monodromy", ".", "v3even"}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", "-", "1"}], 
     SqrtBox["2"]], "v3even"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"monodromy", ".", "v3odd"}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", "\[ImaginaryI]"}], 
     SqrtBox["2"]], " ", "v3odd"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.915538063358358*^9, 3.915538079246204*^9}, {
   3.915538208191777*^9, 3.915538279845945*^9}, {3.915538319760584*^9, 
   3.915538340215107*^9}, 3.915538877121624*^9, {3.915544592035026*^9, 
   3.915544627824336*^9}, {3.915557911123692*^9, 3.915557939200425*^9}, {
   3.915557995169012*^9, 3.9155580021176987`*^9}, {3.915558191770974*^9, 
   3.9155581958338337`*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"80c2bd7d-b5ea-4c70-84fa-8705e958eb1b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "8"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "8"], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["3", "8"], ",", 
      FractionBox["3", "8"], ",", 
      FractionBox["1", "2"], ",", 
      SuperscriptBox["\[Phi]", "2"]}], "]"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["1", "4"], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["5", "8"], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.915538219324698*^9, 3.915538228952592*^9}, 
   3.915538273281962*^9, {3.915538305364182*^9, 3.91553834070885*^9}, 
   3.915544677851673*^9, {3.9155579121232224`*^9, 3.9155579361687183`*^9}, {
   3.915557983014447*^9, 3.915558008265539*^9}, 3.915558196229103*^9, 
   3.9173600783015127`*^9, 3.917370105748814*^9, 3.922183230032086*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"9f0d8466-c991-4b55-9973-7816c843852e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "\[ImaginaryI]"}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", 
   FractionBox[
    RowBox[{"1", "+", "\[ImaginaryI]"}], 
    SqrtBox["2"]], ",", 
   RowBox[{"-", "1"}], ",", 
   FractionBox[
    RowBox[{"1", "-", "\[ImaginaryI]"}], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.915538219324698*^9, 3.915538228952592*^9}, 
   3.915538273281962*^9, {3.915538305364182*^9, 3.91553834070885*^9}, 
   3.915544677851673*^9, {3.9155579121232224`*^9, 3.9155579361687183`*^9}, {
   3.915557983014447*^9, 3.915558008265539*^9}, 3.915558196229103*^9, 
   3.9173600783015127`*^9, 3.917370105748814*^9, 3.922183230038773*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"b3a67de4-7980-4012-b59e-c816e33bc0eb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"64", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "8"}]], " ", "\[Phi]", " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["7", "8"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox["7", "8"], ",", 
     FractionBox["7", "8"], ",", 
     FractionBox["3", "2"], ",", 
     SuperscriptBox["\[Phi]", "2"]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    FractionBox["1", "8"], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["1", "4"], "]"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.915538219324698*^9, 3.915538228952592*^9}, 
   3.915538273281962*^9, {3.915538305364182*^9, 3.91553834070885*^9}, 
   3.915544677851673*^9, {3.9155579121232224`*^9, 3.9155579361687183`*^9}, {
   3.915557983014447*^9, 3.915558008265539*^9}, 3.915558196229103*^9, 
   3.9173600783015127`*^9, 3.917370105748814*^9, 3.922183230040792*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"89aa02c8-399a-474f-888f-2d79f39541b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox[
    RowBox[{"1", "-", "\[ImaginaryI]"}], 
    SqrtBox["2"]], ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", "\[ImaginaryI]"}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "\[ImaginaryI]"}], 
     SqrtBox["2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915538219324698*^9, 3.915538228952592*^9}, 
   3.915538273281962*^9, {3.915538305364182*^9, 3.91553834070885*^9}, 
   3.915544677851673*^9, {3.9155579121232224`*^9, 3.9155579361687183`*^9}, {
   3.915557983014447*^9, 3.915558008265539*^9}, 3.915558196229103*^9, 
   3.9173600783015127`*^9, 3.917370105748814*^9, 3.92218323004254*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"58c1a970-e1f1-4e41-a18e-7c3a46ec2ce7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915538219324698*^9, 3.915538228952592*^9}, 
   3.915538273281962*^9, {3.915538305364182*^9, 3.91553834070885*^9}, 
   3.915544677851673*^9, {3.9155579121232224`*^9, 3.9155579361687183`*^9}, {
   3.915557983014447*^9, 3.915558008265539*^9}, 3.915558196229103*^9, 
   3.9173600783015127`*^9, 3.917370105748814*^9, 3.922183230044112*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"ccf1490e-2849-45c5-bb29-2b14e85d5678"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915538219324698*^9, 3.915538228952592*^9}, 
   3.915538273281962*^9, {3.915538305364182*^9, 3.91553834070885*^9}, 
   3.915544677851673*^9, {3.9155579121232224`*^9, 3.9155579361687183`*^9}, {
   3.915557983014447*^9, 3.915558008265539*^9}, 3.915558196229103*^9, 
   3.9173600783015127`*^9, 3.917370105748814*^9, 3.9221832300456123`*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"53eab361-0990-4d58-90e2-f9b47ad04bf3"]
}, Open  ]],

Cell["In terms of U\[Nu]", "Text",
 CellChangeTimes->{{3.917362684300137*^9, 
  3.917362690733663*^9}},ExpressionUUID->"5046a794-3bdc-4fae-8494-\
00f8903c6136"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"U\[Nu]", " ", 
       RowBox[{"(", 
        RowBox[{"v3even", "+", "v3odd"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U\[Nu]", "/.", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", "->", 
           RowBox[{"-", "\[Phi]"}]}], "}"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"v3even", "-", "v3odd"}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "4"], "]"}], "3"], 
        RowBox[{"32", " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["3", "4"], "]"}]}]], "pi3"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", "->", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"n", "/", "d"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "->", "3"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"m", "->", "2"}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"v3even", "+", "v3odd"}], ")"}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"v3even", "-", "v3odd"}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "\[ImaginaryI]"}], 
       SqrtBox["2"]]}], ")"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.917362691619732*^9, 3.91736280088478*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"86dd37d8-1ea6-4ee7-9388-34d21f1d01ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9173627136135178`*^9, 3.917362801248527*^9}, 
   3.917370109721806*^9, 3.922183230098528*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"45cb3141-8512-430a-9af4-17ddf5db0aed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9173627136135178`*^9, 3.917362801248527*^9}, 
   3.917370109721806*^9, 3.922183230100793*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"5561698a-3eaa-48f9-9ccb-28e455fc1a52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "\[ImaginaryI]"}], ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9173627136135178`*^9, 3.917362801248527*^9}, 
   3.917370109721806*^9, 3.92218323010249*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"610544f1-182f-4fdf-9541-6e367dd83a84"]
}, Open  ]],

Cell["U-function periods", "Text",
 CellChangeTimes->{{3.917368022129401*^9, 3.917368028711514*^9}, {
  3.9173681129220543`*^9, 
  3.9173681152667723`*^9}},ExpressionUUID->"8a7a3206-9679-4b00-b5d9-\
ce05750a68d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pi2a", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Phi]", 
        RowBox[{"1", "/", "4"}]]}]], 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"U\[Nu]", "/.", 
            RowBox[{"{", 
             RowBox[{"\[Nu]", "->", 
              RowBox[{
               RowBox[{"-", "2"}], 
               RowBox[{"n", "/", "d"}]}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"n", "->", "2"}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", "->", 
            RowBox[{
             RowBox[{"-", "1"}], "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SqrtBox["\[Phi]"]}], ")"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
       RowBox[{"\[Phi]", ">", "0"}]}], "]"}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi2b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Phi]", 
        RowBox[{"1", "/", "4"}]]}]], 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"U\[Nu]", "/.", 
            RowBox[{"{", 
             RowBox[{"\[Nu]", "->", 
              RowBox[{
               RowBox[{"-", "2"}], 
               RowBox[{"n", "/", "d"}]}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"n", "->", "2"}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", "->", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"8", " ", 
               SqrtBox["\[Phi]"]}], ")"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
       RowBox[{"\[Phi]", ">", "0"}]}], "]"}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.917368121676886*^9, 3.9173681219967127`*^9}, {
  3.917370262889743*^9, 3.9173702847349367`*^9}, {3.917370457671104*^9, 
  3.9173704679721107`*^9}, {3.9173705323796253`*^9, 3.9173705371608963`*^9}, {
  3.917370601680397*^9, 3.917370631800469*^9}, {3.917371011609503*^9, 
  3.917371039226049*^9}, {3.9173710743806343`*^9, 3.917371103484797*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"a39c8c19-ea00-483f-8fcf-261f1829d59a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SqrtBox["\[Phi]"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "4"], "]"}], "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["1", "4"], ",", 
        FractionBox["1", "4"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", 
         RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["3", "4"], "]"}], "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["3", "4"], ",", 
        FractionBox["3", "4"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["1", 
         RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}]}], ")"}]}], 
  RowBox[{"16", " ", 
   SqrtBox["\[Pi]"], " ", 
   SuperscriptBox["\[Phi]", 
    RowBox[{"3", "/", "4"}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["1", "4"], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["3", "4"], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.917368124479282*^9, 3.917370113069419*^9, {3.91737026355085*^9, 
   3.9173702850762873`*^9}, 3.917370483747341*^9, 3.917370537681027*^9, {
   3.917370617345895*^9, 3.9173706321845627`*^9}, {3.917371017617853*^9, 
   3.917371039571247*^9}, {3.917371076590331*^9, 3.9173711037699347`*^9}, 
   3.9221832451720324`*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"6686f05e-905b-43d3-8c23-4acafcd07b2d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SqrtBox["\[Phi]"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["1", "4"], "]"}], "2"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["1", "4"], ",", 
      FractionBox["1", "4"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", 
       RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["3", "4"], "]"}], "2"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["3", "4"], ",", 
      FractionBox["3", "4"], ",", 
      FractionBox["3", "2"], ",", 
      FractionBox["1", 
       RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}]}], 
  RowBox[{"16", " ", 
   SqrtBox[
    RowBox[{"2", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["\[Phi]", 
    RowBox[{"3", "/", "4"}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["1", "4"], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["3", "4"], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.917368124479282*^9, 3.917370113069419*^9, {3.91737026355085*^9, 
   3.9173702850762873`*^9}, 3.917370483747341*^9, 3.917370537681027*^9, {
   3.917370617345895*^9, 3.9173706321845627`*^9}, {3.917371017617853*^9, 
   3.917371039571247*^9}, {3.917371076590331*^9, 3.9173711037699347`*^9}, 
   3.922183260224391*^9},
 CellLabel->
  "Out[359]=",ExpressionUUID->"862fa90d-1c6c-4610-ac46-36a5b1fee15d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic continuation to LCS regime", "Subsubsection",
 CellChangeTimes->{{3.922265121503858*^9, 
  3.9222651266393003`*^9}},ExpressionUUID->"d6a234ba-20b4-40ab-9995-\
edf709781bc9"],

Cell["U-function periods expanded at LCS", "Text",
 CellChangeTimes->{{3.917368127809667*^9, 3.917368133833301*^9}, {
  3.917370123949954*^9, 
  3.917370126697936*^9}},ExpressionUUID->"56752d0d-37f9-40e5-a4d7-\
c55b8e2e06aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pi2aseries", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"pi2a", ",", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"\[Phi]", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi2bseries", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"pi2b", ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"\[Phi]", ">", "0"}]}], "]"}], "//", "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.917363853944612*^9, 3.91736386593847*^9}, {
   3.917367971309931*^9, 3.917368158366737*^9}, {3.917370899627261*^9, 
   3.917370931547554*^9}, {3.917371060426766*^9, 3.91737106181071*^9}, 
   3.917371226374137*^9, 
   3.922183241642982*^9},ExpressionUUID->"24661ea5-505e-4415-96d1-\
0d4e62a542bd"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "\[Phi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"35", " ", "\[Phi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"44", " ", "\[Phi]"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.917363878191224*^9, {3.9173679934731617`*^9, 3.917368010519988*^9}, {
   3.9173680655407267`*^9, 3.917368075896151*^9}, {3.917368136342146*^9, 
   3.917368158877787*^9}, 3.917370130346611*^9, 3.917370499948077*^9, 
   3.91737053951305*^9, {3.917370619731509*^9, 3.917370634272924*^9}, {
   3.917370904187829*^9, 3.9173709318746023`*^9}, {3.917371026990217*^9, 
   3.917371106045424*^9}, 3.922183261793964*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"f7a75564-65b1-4a37-a4e9-41c4cc6520aa"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", "+", 
  RowBox[{"12", " ", "\[ImaginaryI]", " ", "\[Phi]"}], "-", 
  FractionBox[
   RowBox[{"40", " ", "\[Phi]"}], "\[Pi]"], "+", 
  RowBox[{"420", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[Phi]", "2"]}], "-", 
  FractionBox[
   RowBox[{"1556", " ", 
    SuperscriptBox["\[Phi]", "2"]}], "\[Pi]"], "+", 
  RowBox[{"18480", " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["\[Phi]", "3"]}], "-", 
  FractionBox[
   RowBox[{"213232", " ", 
    SuperscriptBox["\[Phi]", "3"]}], 
   RowBox[{"3", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"Log", "[", "\[Phi]", "]"}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"12", " ", "\[Phi]", " ", 
    RowBox[{"Log", "[", "\[Phi]", "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"420", " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    RowBox[{"Log", "[", "\[Phi]", "]"}]}], "\[Pi]"], "-", 
  FractionBox[
   RowBox[{"18480", " ", 
    SuperscriptBox["\[Phi]", "3"], " ", 
    RowBox[{"Log", "[", "\[Phi]", "]"}]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{
  3.917363878191224*^9, {3.9173679934731617`*^9, 3.917368010519988*^9}, {
   3.9173680655407267`*^9, 3.917368075896151*^9}, {3.917368136342146*^9, 
   3.917368158877787*^9}, 3.917370130346611*^9, 3.917370499948077*^9, 
   3.91737053951305*^9, {3.917370619731509*^9, 3.917370634272924*^9}, {
   3.917370904187829*^9, 3.9173709318746023`*^9}, {3.917371026990217*^9, 
   3.917371106045424*^9}, 3.922183263059103*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"22ba590a-a5c5-4a2b-8c81-04197b65b44b"]
}, Open  ]],

Cell["Match with hypergeometric functions:", "Text",
 CellChangeTimes->{{3.917370741908342*^9, 3.917370746790979*^9}, {
  3.917370951510285*^9, 
  3.917370959230091*^9}},ExpressionUUID->"60adb19c-b863-4958-831c-\
3e637a5b98c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi2anew", "=", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"1", "/", "4"}], ",", 
     RowBox[{"3", "/", "4"}], ",", "1", ",", 
     RowBox[{
      SuperscriptBox["8", "2"], "\[Phi]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi2bnew", "=", 
    RowBox[{
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", 
        RowBox[{"3", "/", "4"}], ",", "1", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["8", "2"], "\[Phi]"}]}]}], "]"}]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "pi2anew"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"pi2anew", "-", "pi2aseries"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"\[Phi]", ">", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"pi2bnew", "-", "pi2bseries"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"\[Phi]", ">", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9173709722414637`*^9, 3.917371004925054*^9}, {
  3.9173710484632463`*^9, 3.917371057520306*^9}, {3.917371112138659*^9, 
  3.917371183106079*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"2266795a-057e-4aff-82b1-30e731e15f46"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.91737099442669*^9, 3.917371003142057*^9}, {
   3.917371050334981*^9, 3.917371057986041*^9}, {3.917371107883773*^9, 
   3.9173711834415092`*^9}, 3.922183263099587*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"60fa44c6-d158-4ea4-a83b-fa01034aaa20"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.91737099442669*^9, 3.917371003142057*^9}, {
   3.917371050334981*^9, 3.917371057986041*^9}, {3.917371107883773*^9, 
   3.9173711834415092`*^9}, 3.9221832632905397`*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"dbbe32f3-7256-4422-a754-30d5f8455e4c"]
}, Open  ]],

Cell[TextData[{
 "Analytic continuation for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPi]", "2"], TraditionalForm]],ExpressionUUID->
  "db0f3298-be88-4e76-9d7a-d326d285817b"]
}], "Text",
 CellChangeTimes->{{3.91556271518841*^9, 3.915562719138646*^9}, {
  3.9173606591426086`*^9, 
  3.917360663992033*^9}},ExpressionUUID->"abba01e0-a6e1-4710-a542-\
d0b627c98d73"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pi2a", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"pi2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "/", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"128", "/", "\[Phi]"}]], "/", "\[Pi]"}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", "->", " ", 
      RowBox[{
       SuperscriptBox["\[Phi]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]], "/", "8"}]}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi2b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"pi2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{
           SqrtBox[
            RowBox[{"128", "/", "\[Phi]"}]], "/", "\[Pi]"}]}], ")"}]}], "/.", 
       
       RowBox[{"{", 
        RowBox[{"\[Phi]", "->", 
         RowBox[{
          SuperscriptBox["\[Phi]", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]], "/", "8"}]}], "}"}]}], ")"}], 
     "+", 
     RowBox[{"pi2a", "/", "2"}]}], "//", "FullSimplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi2aseries", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"pi2a", ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"\[Phi]", ">", "0"}]}], "]"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi2bseries", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{"pi2b", ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
      
      RowBox[{"\[Phi]", ">", "0"}]}], "]"}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{"pi2bseries", "-", " ", 
     RowBox[{"pi2aseries", " ", 
      FractionBox[
       RowBox[{"Log", "[", "\[Phi]", "]"}], 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]]}]}], ")"}]}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.915562720227037*^9, 3.9155628567202787`*^9}, {
  3.915562901380937*^9, 3.9155631152701473`*^9}, {3.9155631579764223`*^9, 
  3.91556316060667*^9}, {3.915563213919413*^9, 3.915563295951612*^9}, {
  3.9155634019576797`*^9, 3.915563416258861*^9}, {3.915563530509409*^9, 
  3.915563619777997*^9}, {3.9155646414203053`*^9, 3.915564898555731*^9}, {
  3.915564933287903*^9, 3.915565027247019*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"52e38319-afa7-40f4-adbf-dd501a8c8cea"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"4", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SqrtBox["\[Phi]"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["1", "4"], "]"}], "2"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["1", "4"], ",", 
      FractionBox["1", "4"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", 
       RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["3", "4"], "]"}], "2"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["3", "4"], ",", 
      FractionBox["3", "4"], ",", 
      FractionBox["3", "2"], ",", 
      FractionBox["1", 
       RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}]}], 
  RowBox[{"32", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Phi]", 
    RowBox[{"3", "/", "4"}]]}]]], "Output",
 CellChangeTimes->{{3.91556272686421*^9, 3.915562857070541*^9}, 
   3.915562904327495*^9, {3.9155629421071453`*^9, 3.915563115710505*^9}, 
   3.9155631611921864`*^9, {3.91556323673351*^9, 3.915563296381338*^9}, 
   3.91556341714467*^9, {3.9155635374219437`*^9, 3.9155636204648046`*^9}, {
   3.9155646727592163`*^9, 3.915564679153162*^9}, {3.915564719144163*^9, 
   3.915564838637645*^9}, {3.9155648744646673`*^9, 3.9155648988264103`*^9}, {
   3.9155649405508537`*^9, 3.9155650277231827`*^9}, 3.917360663903554*^9, 
   3.922183278553073*^9},
 CellLabel->
  "Out[366]=",ExpressionUUID->"8243c81e-5ce6-4e44-9b9a-87830a77d422"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SqrtBox["\[Phi]"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "4"], "]"}], "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["1", "4"], ",", 
        FractionBox["1", "4"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", 
         RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["3", "4"], "]"}], "2"], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["3", "4"], ",", 
        FractionBox["3", "4"], ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["1", 
         RowBox[{"64", " ", "\[Phi]"}]]}], "]"}]}]}], ")"}]}], 
  RowBox[{"32", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Phi]", 
    RowBox[{"3", "/", "4"}]]}]]], "Output",
 CellChangeTimes->{{3.91556272686421*^9, 3.915562857070541*^9}, 
   3.915562904327495*^9, {3.9155629421071453`*^9, 3.915563115710505*^9}, 
   3.9155631611921864`*^9, {3.91556323673351*^9, 3.915563296381338*^9}, 
   3.91556341714467*^9, {3.9155635374219437`*^9, 3.9155636204648046`*^9}, {
   3.9155646727592163`*^9, 3.915564679153162*^9}, {3.915564719144163*^9, 
   3.915564838637645*^9}, {3.9155648744646673`*^9, 3.9155648988264103`*^9}, {
   3.9155649405508537`*^9, 3.9155650277231827`*^9}, 3.917360663903554*^9, 
   3.922183293812708*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"9bd38bfe-7053-443f-952c-aa5461b6f290"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "\[Phi]"}], "+", 
  RowBox[{"420", " ", 
   SuperscriptBox["\[Phi]", "2"]}], "+", 
  RowBox[{"18480", " ", 
   SuperscriptBox["\[Phi]", "3"]}], "+", 
  RowBox[{"900900", " ", 
   SuperscriptBox["\[Phi]", "4"]}]}]], "Output",
 CellChangeTimes->{{3.91556272686421*^9, 3.915562857070541*^9}, 
   3.915562904327495*^9, {3.9155629421071453`*^9, 3.915563115710505*^9}, 
   3.9155631611921864`*^9, {3.91556323673351*^9, 3.915563296381338*^9}, 
   3.91556341714467*^9, {3.9155635374219437`*^9, 3.9155636204648046`*^9}, {
   3.9155646727592163`*^9, 3.915564679153162*^9}, {3.915564719144163*^9, 
   3.915564838637645*^9}, {3.9155648744646673`*^9, 3.9155648988264103`*^9}, {
   3.9155649405508537`*^9, 3.9155650277231827`*^9}, 3.917360663903554*^9, 
   3.92218329568614*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"be946586-7e12-4eb4-9c15-c6a7bd89c296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"40", " ", "\[Phi]"}], "+", 
  RowBox[{"1556", " ", 
   SuperscriptBox["\[Phi]", "2"]}], "+", 
  FractionBox[
   RowBox[{"213232", " ", 
    SuperscriptBox["\[Phi]", "3"]}], "3"], "+", 
  RowBox[{"3532010", " ", 
   SuperscriptBox["\[Phi]", "4"]}]}]], "Output",
 CellChangeTimes->{{3.91556272686421*^9, 3.915562857070541*^9}, 
   3.915562904327495*^9, {3.9155629421071453`*^9, 3.915563115710505*^9}, 
   3.9155631611921864`*^9, {3.91556323673351*^9, 3.915563296381338*^9}, 
   3.91556341714467*^9, {3.9155635374219437`*^9, 3.9155636204648046`*^9}, {
   3.9155646727592163`*^9, 3.915564679153162*^9}, {3.915564719144163*^9, 
   3.915564838637645*^9}, {3.9155648744646673`*^9, 3.9155648988264103`*^9}, {
   3.9155649405508537`*^9, 3.9155650277231827`*^9}, 3.917360663903554*^9, 
   3.9221832977572737`*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"54bb63d4-9b2a-478b-b983-98d9aeeb121d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], ",", 
      RowBox[{"3", "/", "4"}], ",", "1", ",", 
      RowBox[{
       SuperscriptBox["8", "2"], "\[Phi]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9173686194129057`*^9, 3.917368673116987*^9}, {
  3.9173701768129883`*^9, 3.917370201293934*^9}},
 CellLabel->
  "In[371]:=",ExpressionUUID->"602a6726-29fe-42c8-950c-a820942791a3"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "\[Phi]"}], "+", 
  RowBox[{"420", " ", 
   SuperscriptBox["\[Phi]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.917368648539754*^9, 3.9173686738551188`*^9}, {
   3.9173701772332153`*^9, 3.917370201613257*^9}, 3.922183297795599*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"e343b2a2-dafc-4e17-b8d5-c4194fc7d544"]
}, Open  ]],

Cell["\<\
These series we recognize as the following series expansions:\
\>", "Text",
 CellChangeTimes->{{3.915563945180607*^9, 
  3.9155639545902987`*^9}},ExpressionUUID->"1423f258-1bef-46c6-9706-\
9639a7ac1aae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi2anew", "=", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"1", "/", "4"}], ",", 
     RowBox[{"3", "/", "4"}], ",", "1", ",", 
     RowBox[{
      SuperscriptBox["8", "2"], "\[Phi]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi2bnew", "=", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"3", "/", "4"}], ",", "1", ",", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["8", "2"], "\[Phi]"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi2anewseries", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"pi2anew", ",", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"\[Phi]", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi2bnewseries", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"pi2bnew", ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], ",", 
     
     RowBox[{"\[Phi]", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"pi2bnewseries", "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]"}]], " ", 
           "pi2anewseries", " ", 
           RowBox[{"Log", "[", "\[Phi]", "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "//", 
    "PowerExpand"}], "//", "Simplify"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.915564002061475*^9, 3.915564101602153*^9}, {
  3.9155641622895603`*^9, 3.915564226852265*^9}, {3.9155642639846478`*^9, 
  3.915564275660935*^9}, {3.915564310911015*^9, 3.9155643112197933`*^9}, {
  3.915564349308196*^9, 3.915564370230011*^9}, {3.9155644278135843`*^9, 
  3.915564525803364*^9}, {3.915564559815411*^9, 3.915564593033023*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"3f721fc4-7267-421c-a7bf-f2eafc36b3c3"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "\[Phi]"}], "+", 
  RowBox[{"420", " ", 
   SuperscriptBox["\[Phi]", "2"]}], "+", 
  RowBox[{"18480", " ", 
   SuperscriptBox["\[Phi]", "3"]}], "+", 
  RowBox[{"900900", " ", 
   SuperscriptBox["\[Phi]", "4"]}], "+", 
  RowBox[{"46558512", " ", 
   SuperscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"2498640144", " ", 
   SuperscriptBox["\[Phi]", "6"]}], "+", 
  RowBox[{"137680171200", " ", 
   SuperscriptBox["\[Phi]", "7"]}], "+", 
  RowBox[{"7735904619300", " ", 
   SuperscriptBox["\[Phi]", "8"]}], "+", 
  RowBox[{"441233078286000", " ", 
   SuperscriptBox["\[Phi]", "9"]}], "+", 
  RowBox[{"25467973278667920", " ", 
   SuperscriptBox["\[Phi]", "10"]}]}]], "Output",
 CellChangeTimes->{{3.9155640139979486`*^9, 3.915564101902656*^9}, {
   3.915564165680018*^9, 3.915564196769609*^9}, 3.915564227254448*^9, {
   3.91556426554114*^9, 3.915564276079905*^9}, 3.915564311610921*^9, {
   3.9155643510207987`*^9, 3.915564370661643*^9}, {3.915564475362946*^9, 
   3.9155645263140373`*^9}, {3.915564568209937*^9, 3.915564593420005*^9}, 
   3.91556501493573*^9, 3.9173600783746223`*^9, 3.917360683266944*^9, 
   3.922183297814739*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"1e8314f9-8077-4987-855a-09eea5c753e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"40", " ", "\[Phi]"}], "+", 
  RowBox[{"1556", " ", 
   SuperscriptBox["\[Phi]", "2"]}], "+", 
  FractionBox[
   RowBox[{"213232", " ", 
    SuperscriptBox["\[Phi]", "3"]}], "3"], "+", 
  RowBox[{"3532010", " ", 
   SuperscriptBox["\[Phi]", "4"]}], "+", 
  RowBox[{"184667608", " ", 
   SuperscriptBox["\[Phi]", "5"]}], "+", 
  FractionBox[
   RowBox[{"29964277448", " ", 
    SuperscriptBox["\[Phi]", "6"]}], "3"], "+", 
  FractionBox[
   RowBox[{"3874170843744", " ", 
    SuperscriptBox["\[Phi]", "7"]}], "7"], "+", 
  FractionBox[
   RowBox[{"218598559175091", " ", 
    SuperscriptBox["\[Phi]", "8"]}], "7"], "+", 
  FractionBox[
   RowBox[{"16083279763578940", " ", 
    SuperscriptBox["\[Phi]", "9"]}], "9"], "+", 
  FractionBox[
   RowBox[{"1551288506899656668", " ", 
    SuperscriptBox["\[Phi]", "10"]}], "15"]}]], "Output",
 CellChangeTimes->{{3.9155640139979486`*^9, 3.915564101902656*^9}, {
   3.915564165680018*^9, 3.915564196769609*^9}, 3.915564227254448*^9, {
   3.91556426554114*^9, 3.915564276079905*^9}, 3.915564311610921*^9, {
   3.9155643510207987`*^9, 3.915564370661643*^9}, {3.915564475362946*^9, 
   3.9155645263140373`*^9}, {3.915564568209937*^9, 3.915564593420005*^9}, 
   3.91556501493573*^9, 3.9173600783746223`*^9, 3.917360683266944*^9, 
   3.922183298128125*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"62ed228a-923b-466f-8b41-981490b78b16"]
}, Open  ]],

Cell["They may also be given in terms of the U\[Nu]", "Text",
 CellChangeTimes->{{3.917360821803103*^9, 3.917360830071335*^9}, {
  3.9173608984086037`*^9, 
  3.917360899862032*^9}},ExpressionUUID->"28958cfd-a596-4422-a901-\
7bbd997c82fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "d"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", 
           RowBox[{"n", "/", "d"}]}], "]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", "n", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              RowBox[{
               FractionBox["n", "d"], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
             "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "n"}], "d"]}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], "n"}], "d"]}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], "n"}], "d"]}], "]"}]}], 
           ")"}]}], ")"}]}], ")"}], "U\[Nu]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", "->", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"n", "/", "d"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "->", "2"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "d"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", 
            RowBox[{"n", "/", "d"}]}], "]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", "n", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               RowBox[{
                FractionBox["n", "d"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"k", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "-", "1"}], ")"}]}]}], 
              "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "n"}], "d"]}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "n"}], "d"]}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"[", "5", "]"}], "]"}], "n"}], "d"]}], "]"}]}], 
            ")"}]}], ")"}]}], ")"}], "U\[Nu]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", "->", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"n", "/", "d"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "->", "2"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", "->", 
      RowBox[{"-", "\[Phi]"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.917360917072031*^9, 3.9173609522842197`*^9}, {
  3.9173610214320183`*^9, 3.9173610307751904`*^9}, {3.917361097212179*^9, 
  3.9173611048190823`*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"a290e278-5887-4a59-b69e-aa65cd210948"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}], "2"], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["1", "4"], ",", 
         FractionBox["1", "4"], ",", 
         FractionBox["1", "2"], ",", 
         SuperscriptBox["\[Phi]", "2"]}], "]"}]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["3", "4"], "]"}], "2"], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["3", "4"], ",", 
         FractionBox["3", "4"], ",", 
         FractionBox["3", "2"], ",", 
         SuperscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["1", "4"], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.917360929525429*^9, 3.917361015891963*^9, 
  3.917361076688816*^9, 3.917361121759446*^9, 3.922183313174458*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"62b5c9bf-77dc-418c-a849-1e88aab17f09"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}], "2"], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["1", "4"], ",", 
         FractionBox["1", "4"], ",", 
         FractionBox["1", "2"], ",", 
         SuperscriptBox["\[Phi]", "2"]}], "]"}]}], "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["3", "4"], "]"}], "2"], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["3", "4"], ",", 
         FractionBox["3", "4"], ",", 
         FractionBox["3", "2"], ",", 
         SuperscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["1", "4"], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["3", "4"], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.917360929525429*^9, 3.917361015891963*^9, 
  3.917361076688816*^9, 3.917361121759446*^9, 3.922183328216976*^9},
 CellLabel->
  "Out[378]=",ExpressionUUID->"d70c2136-f631-46ac-bd46-f30e60fdb178"]
}, Open  ]],

Cell["Infinite series", "Text",
 CellChangeTimes->{{3.9155660683102503`*^9, 
  3.915566071905541*^9}},ExpressionUUID->"dced172d-4aea-431d-bd3a-\
56ce195f7f2e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coef", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"4", "m"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "m"}], "]"}], "2"], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", "m"}]}], "]"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{"m", "->", 
      RowBox[{"m", "+", "\[Rho]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"coef", " ", 
     SuperscriptBox["\[Phi]", "m"]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", "->", "0"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"dcoef", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"coef", ",", "\[Rho]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Rho]", "->", "0"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "m"}], "]"}], "->", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"4", "m"}], "+", "1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "m"}], ")"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"dcoef", " ", 
      SuperscriptBox["\[Phi]", "m"]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", "Simplify"}], "//",
   "Expand"}]}], "Input",
 CellChangeTimes->{{3.915566073165922*^9, 3.91556626080057*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"d3b916ca-0897-4286-a260-16b1c6236d89"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "\[Phi]"}], "+", 
  RowBox[{"420", " ", 
   SuperscriptBox["\[Phi]", "2"]}], "+", 
  RowBox[{"18480", " ", 
   SuperscriptBox["\[Phi]", "3"]}], "+", 
  RowBox[{"900900", " ", 
   SuperscriptBox["\[Phi]", "4"]}], "+", 
  RowBox[{"46558512", " ", 
   SuperscriptBox["\[Phi]", "5"]}]}]], "Output",
 CellChangeTimes->{{3.915566091139587*^9, 3.9155662611172543`*^9}, 
   3.91736082738702*^9, 3.9221833282702227`*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"28d18517-9c1e-4f55-9c30-cf061acadb9a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "m"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HarmonicNumber", "[", "m", "]"}], "+", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"2", " ", "m"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"4", " ", "m"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "m"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.915566091139587*^9, 3.9155662611172543`*^9}, 
   3.91736082738702*^9, 3.922183328370788*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"aeee8fa3-cc3f-46c6-aeae-ef570cae67ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"40", " ", "\[Phi]"}], "+", 
  RowBox[{"1556", " ", 
   SuperscriptBox["\[Phi]", "2"]}], "+", 
  FractionBox[
   RowBox[{"213232", " ", 
    SuperscriptBox["\[Phi]", "3"]}], "3"], "+", 
  RowBox[{"3532010", " ", 
   SuperscriptBox["\[Phi]", "4"]}], "+", 
  RowBox[{"184667608", " ", 
   SuperscriptBox["\[Phi]", "5"]}]}]], "Output",
 CellChangeTimes->{{3.915566091139587*^9, 3.9155662611172543`*^9}, 
   3.91736082738702*^9, 3.9221833283731203`*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"00dcad04-6892-4d0a-b41b-d0a19d55dc55"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 731},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b46d242b-fe46-45ce-89f6-2bfda548e910"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 163, 3, 67, "Section",ExpressionUUID->"87c6bbfb-cc84-4546-aa2e-b6b572d30887"],
Cell[CellGroupData[{
Cell[768, 29, 223, 4, 45, "Subsubsection",ExpressionUUID->"12130201-4fa0-4f58-8dc7-12138335be05"],
Cell[994, 35, 199, 3, 43, "Text",ExpressionUUID->"4bcdb248-33a2-4b43-9db3-8eb5eb1647a3"],
Cell[1196, 40, 1905, 48, 42, "Input",ExpressionUUID->"926bab09-e4ed-400a-a46c-a498c849d275"],
Cell[3104, 90, 360, 8, 43, "Text",ExpressionUUID->"95d6dcd5-e4ec-4d0b-9fd6-07eb38f681ad"],
Cell[3467, 100, 1144, 18, 101, "Text",ExpressionUUID->"65752fbc-1c25-42e7-9550-4791b93eacce"],
Cell[4614, 120, 1660, 43, 222, "Input",ExpressionUUID->"fb5ae151-dd1d-41a9-8a86-d9dd079520ab"],
Cell[CellGroupData[{
Cell[6299, 167, 4526, 113, 432, "Input",ExpressionUUID->"5e8e5eb4-739c-457d-b048-d3dcced2ac8d"],
Cell[10828, 282, 9321, 128, 87, "Output",ExpressionUUID->"5bf2b5b9-927e-47a2-93fc-754bdd8a6697"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20186, 415, 3080, 75, 380, "Input",ExpressionUUID->"1bb20de9-7485-44b2-8364-1e853e2ccee5"],
Cell[23269, 492, 9299, 129, 87, "Output",ExpressionUUID->"5b5653fa-3200-4a9b-8aea-8bb32e5daabd"]
}, Open  ]],
Cell[32583, 624, 473, 6, 37, "Input",ExpressionUUID->"7aad3c4a-a935-47f6-a572-a95fdca293cd"],
Cell[33059, 632, 2738, 73, 380, "Input",ExpressionUUID->"b9bfa445-fc70-4718-9854-61a8f84c9711"]
}, Closed]],
Cell[CellGroupData[{
Cell[35834, 710, 176, 3, 37, "Subsubsection",ExpressionUUID->"606f3729-17ad-40e2-9ef6-363c093e8f23"],
Cell[36013, 715, 244, 4, 43, "Text",ExpressionUUID->"dd427322-8161-4f1c-af60-605f14c8336e"],
Cell[36260, 721, 4562, 120, 406, "Input",ExpressionUUID->"03b99238-c9f6-4e3f-8da6-c7bcb06583a1"],
Cell[CellGroupData[{
Cell[40847, 845, 1175, 35, 37, "Input",ExpressionUUID->"644c8596-0581-46e7-865a-f6ba6204be6a"],
Cell[42025, 882, 793, 12, 87, "Output",ExpressionUUID->"083ce846-3e3e-4e6d-8d80-662f689fdfb0"]
}, Open  ]],
Cell[42833, 897, 185, 3, 43, "Text",ExpressionUUID->"33f0cb3c-5ede-435b-8a88-9a94b7f3c7d1"],
Cell[43021, 902, 3085, 79, 458, "Input",ExpressionUUID->"e27a0c35-04d5-4326-b087-e13483d28e1e"],
Cell[46109, 983, 216, 4, 43, "Text",ExpressionUUID->"b1a1bf98-f040-4eae-868e-db855565a236"],
Cell[46328, 989, 2693, 70, 165, "Input",ExpressionUUID->"3c59e79a-ad2c-4ec9-96a7-860bb89f2052"],
Cell[49024, 1061, 174, 3, 43, "Text",ExpressionUUID->"320c4a56-320f-4059-a682-9b18aa6a92ca"],
Cell[49201, 1066, 2068, 51, 353, "Input",ExpressionUUID->"b979a126-2d4e-47bf-a8de-6b00c68461cc"],
Cell[51272, 1119, 174, 3, 43, "Text",ExpressionUUID->"d2f970a9-ea2b-4a3f-b64c-79cbf0cc287c"],
Cell[51449, 1124, 2820, 72, 432, "Input",ExpressionUUID->"02461f45-f4c3-494c-9ef0-caf43f7655ec"],
Cell[54272, 1198, 296, 6, 43, "Text",ExpressionUUID->"589802df-9368-47d7-8002-647deca601c0"],
Cell[54571, 1206, 613, 16, 58, "Input",ExpressionUUID->"1113fdb2-21fc-4a63-a597-ba183fe6ad2e"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55233, 1228, 174, 3, 67, "Section",ExpressionUUID->"872ec82e-74d3-4e23-b926-526eb97a35dd"],
Cell[55410, 1233, 373, 8, 58, "Text",ExpressionUUID->"fb9731c8-bc87-422d-9468-6bfa5072f273"],
Cell[CellGroupData[{
Cell[55808, 1245, 170, 3, 54, "Subsection",ExpressionUUID->"079dda13-1c7c-4b4a-9b09-f87a1052e0d8"],
Cell[55981, 1250, 211, 5, 35, "Text",ExpressionUUID->"c7cab004-6a0f-436a-ade6-c8f9dd0b8d56"],
Cell[CellGroupData[{
Cell[56217, 1259, 167, 3, 45, "Subsubsection",ExpressionUUID->"bea6d0ca-dd2e-40b1-9439-111b811348b4"],
Cell[56387, 1264, 169, 3, 43, "Text",ExpressionUUID->"3b92f30d-e4d1-4d33-a64d-4dc4fddcb304"],
Cell[CellGroupData[{
Cell[56581, 1271, 1361, 38, 117, "Input",ExpressionUUID->"1931dade-521c-4556-ac1e-c54ae31e5e65"],
Cell[57945, 1311, 250, 4, 42, "Output",ExpressionUUID->"7151904e-23e8-4475-ac7b-6d0304b44895"],
Cell[58198, 1317, 249, 4, 42, "Output",ExpressionUUID->"30ec6484-07c2-4cdc-8038-5cc26c0b5dc7"]
}, Open  ]],
Cell[58462, 1324, 166, 3, 43, "Text",ExpressionUUID->"657b405f-4547-4eec-9aa9-e7f6eac0c745"],
Cell[58631, 1329, 364, 7, 37, "Input",ExpressionUUID->"3c0437dd-a330-469a-a8f1-66196f5060a3"],
Cell[58998, 1338, 170, 3, 43, "Text",ExpressionUUID->"614f7654-c5b3-49d5-9ba9-b29358303404"],
Cell[59171, 1343, 553, 14, 65, "Input",ExpressionUUID->"eb2ad860-0af6-43a8-8521-bb33f7566229"],
Cell[59727, 1359, 305, 7, 43, "Text",ExpressionUUID->"eb5c8480-ccfe-4171-9484-80e8f55689e3"],
Cell[CellGroupData[{
Cell[60057, 1370, 861, 25, 87, "Input",ExpressionUUID->"bc3f2082-48d1-4ec6-93cb-16b6c2700b0d"],
Cell[60921, 1397, 2911, 93, 70, "Output",ExpressionUUID->"61cd0632-f6cb-4b77-85e5-2b3e97c90d65"]
}, Open  ]],
Cell[63847, 1493, 171, 3, 43, "Text",ExpressionUUID->"583fa7de-d726-4eba-8cab-a85b72239571"]
}, Closed]],
Cell[CellGroupData[{
Cell[64055, 1501, 158, 3, 37, "Subsubsection",ExpressionUUID->"15e9d481-c9ae-442c-b1e9-ba26cc83831e"],
Cell[64216, 1506, 293, 7, 44, "Text",ExpressionUUID->"c757d1e0-1b74-4cac-aeca-9b2dec061577"],
Cell[CellGroupData[{
Cell[64534, 1517, 1270, 31, 182, "Input",ExpressionUUID->"47de16a3-0c85-4421-8173-3668da8d16f6"],
Cell[65807, 1550, 1567, 39, 69, "Output",ExpressionUUID->"79580706-78eb-47a4-bfbf-e39a445fcd5f"]
}, Open  ]],
Cell[67389, 1592, 157, 3, 44, "Text",ExpressionUUID->"81c95524-e054-4f9b-b3ac-5f554e98b717"],
Cell[67549, 1597, 1078, 30, 98, "Input",ExpressionUUID->"af9baa79-96d3-41c1-8068-806fd973e9b7"],
Cell[68630, 1629, 159, 3, 44, "Text",ExpressionUUID->"5e69b716-c12a-4135-9d65-a42872cd2776"],
Cell[CellGroupData[{
Cell[68814, 1636, 1268, 35, 142, "Input",ExpressionUUID->"0bce9fd3-7712-49b6-83c3-278882942277"],
Cell[70085, 1673, 1909, 48, 44, "Output",ExpressionUUID->"e0bc5dce-9126-4b48-a798-47052e7d3adf"]
}, Open  ]],
Cell[72009, 1724, 319, 6, 44, "Text",ExpressionUUID->"27e1da01-6ac3-418b-8f78-5c67764c9855"],
Cell[72331, 1732, 4685, 122, 386, "Input",ExpressionUUID->"c95c61f1-487e-4225-80fc-5a80d9bb66ef"],
Cell[77019, 1856, 268, 3, 44, "Text",ExpressionUUID->"c3fddbb0-e295-4d03-a4c8-3c641efbf06a"],
Cell[77290, 1861, 2462, 65, 332, "Input",ExpressionUUID->"639dc269-5664-4812-9d53-b9b9a33134d6"],
Cell[79755, 1928, 205, 4, 44, "Text",ExpressionUUID->"955d4ffe-97f7-4754-8f58-496fe1df1aa4"],
Cell[CellGroupData[{
Cell[79985, 1936, 1097, 31, 119, "Input",ExpressionUUID->"cf383a96-9387-4e66-b418-79a71ee97176"],
Cell[81085, 1969, 1662, 46, 60, "Output",ExpressionUUID->"0a66131f-1929-4f99-9910-fb9d3c474c24"]
}, Open  ]],
Cell[82762, 2018, 329, 7, 44, "Text",ExpressionUUID->"8d01243c-36cf-4d50-81f7-d050e63ce166"],
Cell[CellGroupData[{
Cell[83116, 2029, 971, 28, 64, "Input",ExpressionUUID->"f6c45b55-0532-4b83-914d-0595aed39c07"],
Cell[84090, 2059, 1841, 56, 62, "Output",ExpressionUUID->"e82e30b0-c4b1-445d-9566-59e71d8bf138"]
}, Open  ]],
Cell[85946, 2118, 214, 5, 44, "Text",ExpressionUUID->"abae0715-07c4-4279-b0cb-e2489d487498"],
Cell[CellGroupData[{
Cell[86185, 2127, 1757, 39, 64, "Input",ExpressionUUID->"bbe3617b-a01e-44e9-beb6-d2c623fe524f"],
Cell[87945, 2168, 4602, 136, 160, "Output",ExpressionUUID->"af386a87-4865-4599-8a66-f59e79d8d60d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92584, 2309, 459, 11, 37, "Input",ExpressionUUID->"bed076bf-f37a-43ce-8362-aabb42d7585e"],
Cell[93046, 2322, 4828, 129, 195, "Output",ExpressionUUID->"ada494cb-02de-48c4-b649-fa90f743c60e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[97923, 2457, 182, 3, 37, "Subsubsection",ExpressionUUID->"e2f0c95c-56be-480d-aeb5-fa1c1c7aeb37"],
Cell[98108, 2462, 649, 19, 44, "Text",ExpressionUUID->"5f1d4892-c240-415d-8af5-3a049ea7f4cf"],
Cell[98760, 2483, 191, 3, 44, "Text",ExpressionUUID->"a2977fa6-aa4e-4625-b1ef-c51e8fb2576d"],
Cell[CellGroupData[{
Cell[98976, 2490, 2550, 83, 116, "Input",ExpressionUUID->"42a484ee-afa8-431b-adc8-7c1752a9d86b"],
Cell[101529, 2575, 569, 8, 42, "Output",ExpressionUUID->"90c5a689-64dd-4f46-92cc-f84b2e5ce816"],
Cell[102101, 2585, 624, 10, 42, "Output",ExpressionUUID->"4e7a2c23-4e23-48bb-ae68-3bbe02df7524"],
Cell[102728, 2597, 624, 10, 42, "Output",ExpressionUUID->"d5cfef87-5521-4353-b45c-b2ba1032622b"],
Cell[103355, 2609, 571, 8, 42, "Output",ExpressionUUID->"5ce2d44c-7fb0-4a5f-a6f9-2ed956e30e11"]
}, Open  ]],
Cell[103941, 2620, 191, 3, 44, "Text",ExpressionUUID->"fd1d5e99-a372-45e9-a23d-2b72b33785b3"],
Cell[CellGroupData[{
Cell[104157, 2627, 1434, 46, 64, "Input",ExpressionUUID->"9f0b792f-f259-428c-96f7-d420008f062a"],
Cell[105594, 2675, 408, 6, 42, "Output",ExpressionUUID->"5ebb3f4a-f1a8-4d47-8315-c999b1f27582"],
Cell[106005, 2683, 408, 6, 42, "Output",ExpressionUUID->"41e12fc5-8004-4fe1-9a8f-44e8ba34ecc8"]
}, Open  ]],
Cell[106428, 2692, 169, 3, 44, "Text",ExpressionUUID->"1c4572e4-8a2b-4076-9656-6aa102a8ff94"],
Cell[CellGroupData[{
Cell[106622, 2699, 2023, 59, 64, "Input",ExpressionUUID->"8b35fafa-17a6-41f0-9ff2-fa4c0a8ead4d"],
Cell[108648, 2760, 1023, 22, 44, "Output",ExpressionUUID->"076d296a-7e35-4771-923e-7d4f891689f0"],
Cell[109674, 2784, 7178, 193, 270, "Output",ExpressionUUID->"41b3cee6-d2f6-4628-a8dd-9dcb97ca5a2d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116901, 2983, 175, 3, 37, "Subsubsection",ExpressionUUID->"c7ec17c8-ecc3-4703-bca5-66d5291b67e9"],
Cell[117079, 2988, 482, 10, 102, "Text",ExpressionUUID->"88211530-fbe1-44a0-a4e6-b12a79e935ad"],
Cell[CellGroupData[{
Cell[117586, 3002, 1324, 37, 119, "Input",ExpressionUUID->"84e02a53-6b24-4dd4-a3bd-056e5f8363cf"],
Cell[118913, 3041, 1322, 33, 69, "Output",ExpressionUUID->"13371a1f-57cb-4097-85a8-a8f88d43aa0f"]
}, Open  ]],
Cell[120250, 3077, 224, 4, 44, "Text",ExpressionUUID->"90997d64-d233-402d-bfba-f04f80e43763"],
Cell[CellGroupData[{
Cell[120499, 3085, 388, 8, 64, "Input",ExpressionUUID->"77eec321-8a3f-4689-9ec4-7d9a0be43637"],
Cell[120890, 3095, 1003, 23, 44, "Output",ExpressionUUID->"51d2c785-5810-428b-8f8f-c3917071dfc0"],
Cell[121896, 3120, 1003, 23, 44, "Output",ExpressionUUID->"081776ef-b172-461c-ac08-6e6ad185d3d3"]
}, Open  ]],
Cell[122914, 3146, 228, 4, 44, "Text",ExpressionUUID->"47ecc701-bdfb-454d-82b3-bdae58b576c6"],
Cell[CellGroupData[{
Cell[123167, 3154, 2738, 77, 247, "Input",ExpressionUUID->"31496907-2fbd-494a-966b-f2199ec3643c"],
Cell[125908, 3233, 2485, 67, 107, "Output",ExpressionUUID->"dc1ed4ed-7fad-463c-93d6-cf278b7d0884"],
Cell[128396, 3302, 2485, 67, 107, "Output",ExpressionUUID->"f22e3866-2de3-4918-8af3-db70c0010157"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[130930, 3375, 164, 3, 37, "Subsubsection",ExpressionUUID->"108d71b2-78f5-4518-b612-ffe8534f030b"],
Cell[131097, 3380, 163, 3, 44, "Text",ExpressionUUID->"cd7cd83c-040c-4866-9271-cc7a6b34c3a4"],
Cell[131263, 3385, 4395, 118, 250, "Input",ExpressionUUID->"eb6314d6-d194-4a71-aee5-3040fbb94a90"],
Cell[CellGroupData[{
Cell[135683, 3507, 895, 25, 37, "Input",ExpressionUUID->"a4b14a3e-f85a-429b-bf74-e6da05c00872"],
Cell[136581, 3534, 2115, 60, 75, "Output",ExpressionUUID->"c7482ec7-c241-48c4-b752-8bcf0113f01a"]
}, Open  ]],
Cell[138711, 3597, 271, 4, 44, "Text",ExpressionUUID->"87c6ebee-c029-477f-8734-3c86594eed87"],
Cell[138985, 3603, 1000, 26, 64, "Input",ExpressionUUID->"13984758-13a7-4329-9427-864a083f5b1b"],
Cell[139988, 3631, 189, 3, 44, "Text",ExpressionUUID->"2461c6d9-43b1-48aa-b147-37473a067825"],
Cell[CellGroupData[{
Cell[140202, 3638, 2295, 66, 194, "Input",ExpressionUUID->"61698784-8eca-4287-ba24-158f0f350d99"],
Cell[142500, 3706, 2237, 65, 75, "Output",ExpressionUUID->"a9fd0295-34e8-49c2-8a66-4e6fc7502089"]
}, Open  ]],
Cell[144752, 3774, 187, 3, 44, "Text",ExpressionUUID->"dccb6e1a-1096-40b7-8320-52326087378c"],
Cell[CellGroupData[{
Cell[144964, 3781, 351, 9, 37, "Input",ExpressionUUID->"ca9c63b9-3463-4645-9ff0-68ac0b596e9d"],
Cell[145318, 3792, 697, 18, 60, "Output",ExpressionUUID->"a21a4ba2-dc28-4f60-b372-307e8d018602"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146076, 3817, 205, 4, 54, "Subsection",ExpressionUUID->"3bee3d3c-1bf4-4ae1-a023-b23e586415a7"],
Cell[146284, 3823, 291, 4, 35, "Text",ExpressionUUID->"61c17972-b2b0-4d63-936f-4389f554f8b2"],
Cell[CellGroupData[{
Cell[146600, 3831, 167, 3, 45, "Subsubsection",ExpressionUUID->"32b8da0a-ac18-47ef-a5bc-c9ade727c02a"],
Cell[146770, 3836, 169, 3, 43, "Text",ExpressionUUID->"d7b8292d-d35b-4fb4-8a79-28e38f933fa4"],
Cell[CellGroupData[{
Cell[146964, 3843, 972, 26, 117, "Input",ExpressionUUID->"f1ce7a44-a925-432f-9d4b-576dbd8a1f39"],
Cell[147939, 3871, 224, 4, 42, "Output",ExpressionUUID->"b69e13e2-6a22-4a8d-9aa8-360f75c93550"],
Cell[148166, 3877, 225, 4, 42, "Output",ExpressionUUID->"6b3ec71a-997d-4254-9f9b-bcd2e75ed1c2"]
}, Open  ]],
Cell[148406, 3884, 166, 3, 43, "Text",ExpressionUUID->"a6ad7d13-1bc4-458a-826b-b5b08f3b051d"],
Cell[CellGroupData[{
Cell[148597, 3891, 323, 7, 37, "Input",ExpressionUUID->"52868cb2-5dd9-4ec6-b2d8-0649519b9df3"],
Cell[148923, 3900, 749, 21, 42, "Output",ExpressionUUID->"0ad1eb36-3834-4c90-a7bc-0403f37f36eb"]
}, Open  ]],
Cell[149687, 3924, 170, 3, 43, "Text",ExpressionUUID->"d65d46cb-915c-4fda-9e4d-d8eec68c5bed"],
Cell[149860, 3929, 484, 14, 65, "Input",ExpressionUUID->"bf6b1340-48bc-498d-a14e-72a2e11f320f"],
Cell[150347, 3945, 305, 7, 43, "Text",ExpressionUUID->"069f69a0-b1c8-4dac-abb4-37f12df6dcb5"],
Cell[CellGroupData[{
Cell[150677, 3956, 865, 26, 87, "Input",ExpressionUUID->"94a3823a-28da-46e3-8373-dc73702bad1a"],
Cell[151545, 3984, 928, 26, 61, "Output",ExpressionUUID->"a24d856f-c0c8-469c-9839-e7d264baffb9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[152522, 4016, 158, 3, 37, "Subsubsection",ExpressionUUID->"d8fd2d2d-173d-401d-ae0f-75687f1dd6fb"],
Cell[152683, 4021, 293, 7, 43, "Text",ExpressionUUID->"24f404ca-06af-4dd6-9b6a-eefbca3919b7"],
Cell[CellGroupData[{
Cell[153001, 4032, 1358, 32, 153, "Input",ExpressionUUID->"581ad7ac-0a50-4399-a59d-c5b0faeffdea"],
Cell[154362, 4066, 1309, 30, 67, "Output",ExpressionUUID->"e8cb5c94-e971-4856-a2b7-ab27b5f9a07e"]
}, Open  ]],
Cell[155686, 4099, 157, 3, 43, "Text",ExpressionUUID->"1a91ab1c-efc0-4ff4-916e-f07ce1be372f"],
Cell[155846, 4104, 1004, 31, 93, "Input",ExpressionUUID->"dffa3c6a-e999-4cfb-9cf3-28c981aa20bb"],
Cell[156853, 4137, 159, 3, 43, "Text",ExpressionUUID->"cc3b0712-d92a-4f26-b866-ab88c38b04a3"],
Cell[CellGroupData[{
Cell[157037, 4144, 1272, 36, 143, "Input",ExpressionUUID->"32c88435-8e01-4736-9e8f-a12fd322662d"],
Cell[158312, 4182, 1534, 36, 46, "Output",ExpressionUUID->"8c17bce7-2047-46ad-bb71-075978cd419b"]
}, Open  ]],
Cell[159861, 4221, 319, 6, 43, "Text",ExpressionUUID->"1d0afdc6-b582-4463-8ac8-75ee25ebd617"],
Cell[CellGroupData[{
Cell[160205, 4231, 7971, 221, 583, "Input",ExpressionUUID->"da543703-d49c-45c7-895c-f29975b0fe1f"],
Cell[168179, 4454, 1435, 42, 72, "Output",ExpressionUUID->"4fc06d3e-4f62-41ed-9111-80362f9a5cd0"]
}, Open  ]],
Cell[169629, 4499, 271, 4, 43, "Text",ExpressionUUID->"f32fece7-915e-4063-b207-29c9e4cda248"],
Cell[169903, 4505, 4303, 118, 646, "Input",ExpressionUUID->"43ca00ba-db29-47be-8f20-33620966c06a"],
Cell[174209, 4625, 156, 3, 43, "Text",ExpressionUUID->"553a6084-f0cb-4c10-8adb-38a54068aeff"],
Cell[CellGroupData[{
Cell[174390, 4632, 1103, 32, 120, "Input",ExpressionUUID->"18391703-6004-4d7a-b8f4-76e8f9bc2e1c"],
Cell[175496, 4666, 1092, 30, 62, "Output",ExpressionUUID->"c9fb095c-da15-4558-b7c0-569bb41c85cd"]
}, Open  ]],
Cell[176603, 4699, 183, 3, 43, "Text",ExpressionUUID->"94f83ac0-4332-46e9-b2e1-476700bcfed8"],
Cell[CellGroupData[{
Cell[176811, 4706, 2738, 85, 170, "Input",ExpressionUUID->"2302456e-7381-479b-9941-e228578d51bc"],
Cell[179552, 4793, 1214, 32, 68, "Output",ExpressionUUID->"9b755c01-84dc-405f-97d6-012e5ed19106"]
}, Open  ]],
Cell[180781, 4828, 228, 4, 43, "Text",ExpressionUUID->"1e49d254-6796-4366-8997-2811786267a7"],
Cell[CellGroupData[{
Cell[181034, 4836, 1211, 32, 95, "Input",ExpressionUUID->"97a1200f-07ca-4831-824e-8d1cdb0722ef"],
Cell[182248, 4870, 1632, 42, 68, "Output",ExpressionUUID->"268382c7-7259-4d3a-b87b-c18417d2fd11"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[183929, 4918, 182, 3, 37, "Subsubsection",ExpressionUUID->"ae60ffc3-fafd-4e0e-8a74-12245b1a9bab"],
Cell[184114, 4923, 649, 19, 43, "Text",ExpressionUUID->"3e3ccb15-0b4e-450d-88f5-00815028c830"],
Cell[184766, 4944, 191, 3, 43, "Text",ExpressionUUID->"2a854779-977c-4d76-9745-0cf0b78715db"],
Cell[CellGroupData[{
Cell[184982, 4951, 2307, 73, 91, "Input",ExpressionUUID->"b4251124-4a93-46f5-94c9-694c35572458"],
Cell[187292, 5026, 897, 13, 42, "Output",ExpressionUUID->"7ac4a662-1b94-4f8b-991a-18e3e249e81c"],
Cell[188192, 5041, 897, 13, 42, "Output",ExpressionUUID->"86ab6985-bcd2-4de6-b754-96ec427e9d48"],
Cell[189092, 5056, 897, 13, 42, "Output",ExpressionUUID->"b8362390-4a6d-4ed0-93b0-aafd2968c6c4"]
}, Open  ]],
Cell[190004, 5072, 169, 3, 43, "Text",ExpressionUUID->"1b1d9746-f426-45db-9e44-84c1628367cf"],
Cell[CellGroupData[{
Cell[190198, 5079, 2027, 60, 65, "Input",ExpressionUUID->"96be44bc-0fb9-441e-b61b-0c3e541cb694"],
Cell[192228, 5141, 828, 16, 45, "Output",ExpressionUUID->"22855e33-8a11-4ed1-b94b-c488f50286c4"],
Cell[193059, 5159, 1966, 47, 67, "Output",ExpressionUUID->"be88ab60-9cea-4c78-bd04-dcb98bee4b87"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[195074, 5212, 173, 3, 37, "Subsubsection",ExpressionUUID->"da0a886a-3048-4e88-9797-4143abbc9f29"],
Cell[195250, 5217, 429, 9, 101, "Text",ExpressionUUID->"db3df4d9-0b75-4223-80c7-b492bd2a54b0"],
Cell[CellGroupData[{
Cell[195704, 5230, 925, 23, 65, "Input",ExpressionUUID->"69da88db-d1b7-4c5d-aa71-a3c4385e55c2"],
Cell[196632, 5255, 966, 20, 67, "Output",ExpressionUUID->"4d652093-ba4c-4583-9313-c073964b1644"]
}, Open  ]],
Cell[197613, 5278, 224, 4, 43, "Text",ExpressionUUID->"cb474563-6936-4b49-9663-963e962645c1"],
Cell[CellGroupData[{
Cell[197862, 5286, 689, 17, 65, "Input",ExpressionUUID->"61f4786e-c79c-497e-bacb-e4cde2697c29"],
Cell[198554, 5305, 920, 18, 45, "Output",ExpressionUUID->"d32d7e20-f244-4f46-91af-a3849b49a258"],
Cell[199477, 5325, 918, 18, 45, "Output",ExpressionUUID->"0009da30-0736-42c5-9d14-81244429da24"]
}, Open  ]],
Cell[200410, 5346, 228, 4, 43, "Text",ExpressionUUID->"2a3b38e8-7efb-4a82-a30d-f5dc14e7232d"],
Cell[CellGroupData[{
Cell[200663, 5354, 2626, 69, 193, "Input",ExpressionUUID->"192026c1-9726-4bab-86ca-c13cde40346b"],
Cell[203292, 5425, 1606, 34, 71, "Output",ExpressionUUID->"53182ca2-6458-4e3b-8d53-a61a9c9259f2"],
Cell[204901, 5461, 1036, 15, 42, "Output",ExpressionUUID->"ea9a975e-0120-45cb-9cf6-929bce20ac12"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[205986, 5482, 181, 3, 37, "Subsubsection",ExpressionUUID->"26250b04-4633-40f0-8119-b8d842aac6f3"],
Cell[206170, 5487, 163, 3, 43, "Text",ExpressionUUID->"2ab8a8f9-d3ac-4c4c-b303-e0bb2b7ed2f1"],
Cell[CellGroupData[{
Cell[206358, 5494, 2225, 61, 171, "Input",ExpressionUUID->"3666ef4f-65f5-4d95-a1be-5a9b594faa9b"],
Cell[208586, 5557, 814, 23, 67, "Output",ExpressionUUID->"2782ca0f-9034-4e87-a180-80cefb176aec"]
}, Open  ]],
Cell[209415, 5583, 159, 3, 43, "Text",ExpressionUUID->"3edaff45-cb05-4b7f-86f9-8d58495b419f"],
Cell[CellGroupData[{
Cell[209599, 5590, 309, 7, 37, "Input",ExpressionUUID->"1096a90d-e7cc-4928-94b1-55eb80b08aab"],
Cell[209911, 5599, 565, 15, 46, "Output",ExpressionUUID->"91030975-ce14-4dbc-b13a-1f2edba83577"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210537, 5621, 266, 4, 54, "Subsection",ExpressionUUID->"8bdd86bf-76ce-4009-aee1-9fba964e0430"],
Cell[210806, 5627, 350, 5, 35, "Text",ExpressionUUID->"9935268c-b0b9-4cc6-b88a-cff404141309"],
Cell[CellGroupData[{
Cell[211181, 5636, 167, 3, 45, "Subsubsection",ExpressionUUID->"d1865315-9969-4e01-9686-66133591a7cf"],
Cell[211351, 5641, 169, 3, 43, "Text",ExpressionUUID->"06e634d7-9bf4-4f55-ba11-5e13f3c7210d"],
Cell[CellGroupData[{
Cell[211545, 5648, 1228, 30, 117, "Input",ExpressionUUID->"01b4c2e3-050f-4be4-a6c8-7cfa6b0baad1"],
Cell[212776, 5680, 177, 3, 42, "Output",ExpressionUUID->"0546530b-6a95-441d-a0ad-f2495750a450"],
Cell[212956, 5685, 176, 3, 42, "Output",ExpressionUUID->"f1790206-7254-40a5-8ac6-b868f50d1c1f"]
}, Open  ]],
Cell[213147, 5691, 166, 3, 43, "Text",ExpressionUUID->"b0348f4d-91dd-4377-a272-29f9bb837b0b"],
Cell[CellGroupData[{
Cell[213338, 5698, 323, 7, 37, "Input",ExpressionUUID->"d8c77da2-4faf-4476-a512-41731a382633"],
Cell[213664, 5707, 783, 21, 42, "Output",ExpressionUUID->"56b702de-0186-491d-a37a-812d967f4c7d"]
}, Open  ]],
Cell[214462, 5731, 170, 3, 43, "Text",ExpressionUUID->"9069036d-9344-4bea-9966-2f5b0837f2a9"],
Cell[CellGroupData[{
Cell[214657, 5738, 645, 17, 91, "Input",ExpressionUUID->"598e4a51-76c8-402b-9341-53f489cd3c70"],
Cell[215305, 5757, 319, 8, 61, "Output",ExpressionUUID->"99b19dcf-e5e8-4df8-9e77-23a3d8635c61"],
Cell[215627, 5767, 245, 5, 42, "Output",ExpressionUUID->"21a8c762-642c-445d-817e-c97fcee9a3e6"]
}, Open  ]],
Cell[215887, 5775, 305, 7, 43, "Text",ExpressionUUID->"dcb097b2-d6ef-4c68-ab39-ba91556530ba"],
Cell[CellGroupData[{
Cell[216217, 5786, 865, 26, 87, "Input",ExpressionUUID->"6ea611cc-cff5-4e1d-a11f-34140ff4bb5b"],
Cell[217085, 5814, 910, 26, 61, "Output",ExpressionUUID->"6ca7f03f-000b-43ab-beaa-c5365aae3e1d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[218044, 5846, 158, 3, 37, "Subsubsection",ExpressionUUID->"3faba4df-d2d1-4e3a-bba0-fc3e676756da"],
Cell[218205, 5851, 293, 7, 43, "Text",ExpressionUUID->"262efda6-7117-4b6c-8f83-d1d6f770dbc0"],
Cell[CellGroupData[{
Cell[218523, 5862, 1410, 32, 157, "Input",ExpressionUUID->"9df14a78-ad70-4ef7-abb0-bd4c454f8812"],
Cell[219936, 5896, 1170, 27, 71, "Output",ExpressionUUID->"05884724-f976-4392-ac88-a4004d707a16"]
}, Open  ]],
Cell[221121, 5926, 157, 3, 43, "Text",ExpressionUUID->"73b801e8-511b-4122-943d-0ff74f542789"],
Cell[221281, 5931, 1004, 31, 93, "Input",ExpressionUUID->"3f791751-e63e-4483-92e3-dde5a33b303f"],
Cell[222288, 5964, 159, 3, 43, "Text",ExpressionUUID->"d3456412-81d7-4fc2-9ad7-a6be13951020"],
Cell[CellGroupData[{
Cell[222472, 5971, 1272, 36, 143, "Input",ExpressionUUID->"3e75a48a-0ba1-402c-be24-0d2ce8b88f89"],
Cell[223747, 6009, 1225, 28, 46, "Output",ExpressionUUID->"b7bc0955-efe8-48cc-a87b-325bc7eeed81"]
}, Open  ]],
Cell[224987, 6040, 319, 6, 43, "Text",ExpressionUUID->"1e3c31bf-4dff-4578-82fc-31dfd65d266c"],
Cell[CellGroupData[{
Cell[225331, 6050, 10874, 306, 777, "Input",ExpressionUUID->"bc66d37e-d669-4fa3-9d02-5e4e8cf393f3"],
Cell[236208, 6358, 1308, 38, 72, "Output",ExpressionUUID->"12458077-1268-48ce-b4b8-dc332422cf88"]
}, Open  ]],
Cell[237531, 6399, 215, 4, 43, "Text",ExpressionUUID->"e08b950b-7e2d-40f5-8d10-cffb371ff9fa"],
Cell[237749, 6405, 5262, 148, 763, "Input",ExpressionUUID->"0f9a6f76-6cc0-4480-913d-c6b7e59dfa38"],
Cell[243014, 6555, 154, 3, 43, "Text",ExpressionUUID->"80c40f80-a03f-44ea-8bb8-92956cf8b7fc"],
Cell[CellGroupData[{
Cell[243193, 6562, 1103, 32, 120, "Input",ExpressionUUID->"ab9cd003-c554-4779-9097-216d1a8a15a7"],
Cell[244299, 6596, 968, 27, 62, "Output",ExpressionUUID->"dd99ae06-1054-4214-9a12-9f4abf8228d0"]
}, Open  ]],
Cell[245282, 6626, 228, 4, 43, "Text",ExpressionUUID->"c05f37ab-d9ee-4e37-815c-af3999b256f6"],
Cell[CellGroupData[{
Cell[245535, 6634, 2815, 86, 193, "Input",ExpressionUUID->"325e383c-fab3-4c8b-a315-e94758e166ba"],
Cell[248353, 6722, 1077, 33, 68, "Output",ExpressionUUID->"1b61d27a-982e-4250-b438-eb97e277ebaf"]
}, Open  ]],
Cell[249445, 6758, 202, 4, 43, "Text",ExpressionUUID->"fc07bd1b-7301-4446-a1f8-4247a381fc5a"],
Cell[CellGroupData[{
Cell[249672, 6766, 1270, 33, 95, "Input",ExpressionUUID->"bcaf6da1-2382-416f-87cf-2572714d7470"],
Cell[250945, 6801, 2006, 57, 68, "Output",ExpressionUUID->"0c8ffead-bfd4-405f-bbdb-198589607c6d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[253000, 6864, 182, 3, 37, "Subsubsection",ExpressionUUID->"3621cb84-c678-4d8d-8a5f-d065475d2754"],
Cell[253185, 6869, 649, 19, 43, "Text",ExpressionUUID->"b075b0c5-a531-496e-9da3-189aabad0ccd"],
Cell[253837, 6890, 191, 3, 43, "Text",ExpressionUUID->"eefaa726-ed0f-4d0c-8073-4c97ffb1c5cd"],
Cell[CellGroupData[{
Cell[254053, 6897, 2307, 73, 91, "Input",ExpressionUUID->"f79786ce-8737-4271-9448-f6609fc5f1ff"],
Cell[256363, 6972, 797, 12, 42, "Output",ExpressionUUID->"d6452961-82ed-4b82-87f7-879112cb10f8"],
Cell[257163, 6986, 797, 12, 42, "Output",ExpressionUUID->"513cc520-1c3f-45f2-a0d1-998b4ba9e25a"],
Cell[257963, 7000, 797, 12, 42, "Output",ExpressionUUID->"f080f2cd-b6be-4d23-9898-6e5dd2612c80"]
}, Open  ]],
Cell[258775, 7015, 169, 3, 43, "Text",ExpressionUUID->"96b9a3d8-b2b9-46fc-8ace-ec4ef1a59991"],
Cell[CellGroupData[{
Cell[258969, 7022, 2027, 60, 65, "Input",ExpressionUUID->"00ff2951-a350-40a8-97a2-47f1869a7f6a"],
Cell[260999, 7084, 730, 15, 45, "Output",ExpressionUUID->"2cef96ef-0c4e-40dd-b6b1-f74c19f71e53"],
Cell[261732, 7101, 2060, 54, 67, "Output",ExpressionUUID->"f06914f9-6605-41e6-b8cd-9614423eca95"]
}, Open  ]],
Cell[263807, 7158, 216, 5, 43, "Text",ExpressionUUID->"52245717-dea5-4324-8379-7bdf046c45e1"]
}, Closed]],
Cell[CellGroupData[{
Cell[264060, 7168, 180, 3, 37, "Subsubsection",ExpressionUUID->"08bcd414-b5d0-4183-95e0-d853bf8c3ff6"],
Cell[264243, 7173, 192, 3, 43, "Text",ExpressionUUID->"b0f70c1a-679a-48fa-bf1a-86f53e590774"],
Cell[CellGroupData[{
Cell[264460, 7180, 1392, 45, 117, "Input",ExpressionUUID->"ca696ccc-0373-478b-9223-38ca7752d4e7"],
Cell[265855, 7227, 1186, 37, 46, "Output",ExpressionUUID->"11ed7da2-d586-4a53-ba4a-416d5febd53c"]
}, Open  ]],
Cell[267056, 7267, 160, 3, 43, "Text",ExpressionUUID->"831837eb-478e-42f2-8506-4dff77e27735"],
Cell[CellGroupData[{
Cell[267241, 7274, 1753, 53, 225, "Input",ExpressionUUID->"47f5638a-5d2e-42d9-9d89-c51c39ee7561"],
Cell[268997, 7329, 989, 26, 42, "Output",ExpressionUUID->"f9fdb3f8-4412-41ba-9b06-a4a62528233a"],
Cell[269989, 7357, 595, 13, 45, "Output",ExpressionUUID->"2c5d1507-d8ab-4465-ad6f-7b4b8a0b6270"]
}, Open  ]],
Cell[270599, 7373, 160, 3, 43, "Text",ExpressionUUID->"13efadc3-22cb-498a-b75c-fa98824096bb"],
Cell[CellGroupData[{
Cell[270784, 7380, 2665, 83, 222, "Input",ExpressionUUID->"06ce000d-9e0d-421c-8dfe-1f5e7829df3b"],
Cell[273452, 7465, 1843, 48, 66, "Output",ExpressionUUID->"6bbc514f-e39a-465f-8ac8-d01707d4f5b0"],
Cell[275298, 7515, 471, 7, 42, "Output",ExpressionUUID->"22485585-3dde-4d73-9c86-5510a409ee69"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[275818, 7528, 181, 3, 37, "Subsubsection",ExpressionUUID->"45ffbb80-a1d4-4974-8dcb-aba2395018c2"],
Cell[276002, 7533, 163, 3, 43, "Text",ExpressionUUID->"4b0a91c1-8846-4f7c-8041-f1f519bb0278"],
Cell[CellGroupData[{
Cell[276190, 7540, 2628, 71, 197, "Input",ExpressionUUID->"aec52bef-ec69-4fa5-a2a1-2f0b8c85410e"],
Cell[278821, 7613, 1062, 26, 67, "Output",ExpressionUUID->"3269de31-49e6-4a46-b77f-702cdfbee94a"]
}, Open  ]],
Cell[279898, 7642, 159, 3, 43, "Text",ExpressionUUID->"79cdbff7-c8f9-4c67-afd8-8d56b3ec6584"],
Cell[CellGroupData[{
Cell[280082, 7649, 309, 7, 37, "Input",ExpressionUUID->"4677077e-c0d5-4e32-a76e-8df7e311de92"],
Cell[280394, 7658, 611, 16, 46, "Output",ExpressionUUID->"7710eba8-dd2c-489f-95b6-bcb557319695"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[281066, 7681, 209, 4, 54, "Subsection",ExpressionUUID->"51af5e77-37c9-4db4-85fd-8c42fc28cbd6"],
Cell[281278, 7687, 251, 6, 35, "Text",ExpressionUUID->"3dd5d4de-3bab-412d-9582-5aa6ec7dd6ae"],
Cell[CellGroupData[{
Cell[281554, 7697, 176, 3, 45, "Subsubsection",ExpressionUUID->"cc1c0ae2-9c8b-481a-a1c0-0175259a62b9"],
Cell[281733, 7702, 333, 7, 44, "Text",ExpressionUUID->"fe644b43-c9ad-45da-b496-21895ad6dafb"],
Cell[282069, 7711, 805, 20, 116, "Input",ExpressionUUID->"c0f86af5-cff5-4e03-9dd9-21689d26ee07"],
Cell[282877, 7733, 235, 6, 44, "Text",ExpressionUUID->"94ca3204-9840-4f96-aeac-f669d2e13c8f"],
Cell[CellGroupData[{
Cell[283137, 7743, 3343, 103, 194, "Input",ExpressionUUID->"990fa4b6-cff7-4d85-a3aa-1797dea4a5a6"],
Cell[286483, 7848, 1738, 49, 88, "Output",ExpressionUUID->"942cdcb7-3521-49f0-ae86-ae3e8d555282"]
}, Open  ]],
Cell[288236, 7900, 184, 3, 44, "Text",ExpressionUUID->"0ec02df2-43fa-4eaf-ad57-d0c8c02950e8"],
Cell[CellGroupData[{
Cell[288445, 7907, 557, 13, 37, "Input",ExpressionUUID->"83fb0438-7556-49a4-bdbc-fcc2cd536e54"],
Cell[289005, 7922, 2213, 63, 149, "Output",ExpressionUUID->"64b4be7e-8cc9-4736-9a3c-a026b7c82c4a"]
}, Open  ]],
Cell[291233, 7988, 221, 4, 44, "Text",ExpressionUUID->"6c9be6f7-3a04-4e4e-87e6-4f985da924b3"],
Cell[CellGroupData[{
Cell[291479, 7996, 1945, 50, 152, "Input",ExpressionUUID->"9a72e4e0-f73d-4b98-af1d-ec3f6a5ae62e"],
Cell[293427, 8048, 715, 11, 42, "Output",ExpressionUUID->"79bd9bcb-483c-4da9-abb7-95db3f4618c9"]
}, Open  ]],
Cell[294157, 8062, 166, 3, 44, "Text",ExpressionUUID->"b8d7181c-0a75-4634-a552-4433ae25fcb0"],
Cell[CellGroupData[{
Cell[294348, 8069, 1333, 40, 168, "Input",ExpressionUUID->"e8786f1d-9856-4ad2-aa5b-51624cb83266"],
Cell[295684, 8111, 1405, 35, 42, "Output",ExpressionUUID->"e9641b2a-73ea-4d8b-878c-cd60902b1256"],
Cell[297092, 8148, 652, 13, 42, "Output",ExpressionUUID->"dc608601-c3a4-477c-9d9f-6620310f00a6"],
Cell[297747, 8163, 652, 13, 42, "Output",ExpressionUUID->"a3e4c8ac-e02b-4e16-8658-861fe7b6c9f0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[298448, 8182, 200, 3, 37, "Subsubsection",ExpressionUUID->"ae9fcb3b-2dad-4d9b-9aa5-9a6fd0874cd5"],
Cell[298651, 8187, 153, 3, 44, "Text",ExpressionUUID->"250c4252-63de-40e9-a1b2-9a80de69b9dc"],
Cell[CellGroupData[{
Cell[298829, 8194, 1870, 54, 194, "Input",ExpressionUUID->"c5669906-cbe5-4aeb-86f7-d996b6ce5bf6"],
Cell[300702, 8250, 1181, 31, 167, "Output",ExpressionUUID->"f3ff961d-0a24-4937-9615-f281e8bcb09c"]
}, Open  ]],
Cell[301898, 8284, 203, 3, 44, "Text",ExpressionUUID->"5be43063-aa89-4801-a243-5fa8737ffb3b"],
Cell[CellGroupData[{
Cell[302126, 8291, 1220, 36, 116, "Input",ExpressionUUID->"5cb61377-eefe-4af2-98fb-da58eb178a64"],
Cell[303349, 8329, 3699, 111, 75, "Output",ExpressionUUID->"6a1975d3-98f2-4ccd-9426-551ee7a56da2"],
Cell[307051, 8442, 627, 11, 42, "Output",ExpressionUUID->"edc48806-b631-48ee-8c8e-67d2159d429f"],
Cell[307681, 8455, 627, 11, 42, "Output",ExpressionUUID->"76421cda-8776-444e-a854-599c292a7659"]
}, Open  ]],
Cell[308323, 8469, 159, 3, 44, "Text",ExpressionUUID->"c1f97bb1-b4ad-4787-bd56-c592cfd72c71"],
Cell[CellGroupData[{
Cell[308507, 8476, 2841, 83, 350, "Input",ExpressionUUID->"3f8bd247-36a5-4b27-80a4-5e02f7930524"],
Cell[311351, 8561, 1288, 30, 88, "Output",ExpressionUUID->"204bd336-ec34-492a-8ff0-3250356c90c0"],
Cell[312642, 8593, 1076, 24, 65, "Output",ExpressionUUID->"ac436df6-be46-480f-9877-77b10744a7c8"],
Cell[313721, 8619, 1334, 30, 88, "Output",ExpressionUUID->"567aad22-fcf9-4a6e-a877-d7dd83c79cb3"],
Cell[315058, 8651, 1053, 23, 65, "Output",ExpressionUUID->"7851149a-36db-4d5d-abf9-bc8abbbbcffe"],
Cell[316114, 8676, 785, 13, 42, "Output",ExpressionUUID->"9eae14fc-5faa-46c2-b103-81647cbab534"],
Cell[316902, 8691, 785, 13, 42, "Output",ExpressionUUID->"99ed4e1f-7ec3-4e2a-85ec-19813817819e"]
}, Open  ]],
Cell[317702, 8707, 162, 3, 44, "Text",ExpressionUUID->"b974df35-96cf-4464-bbd1-722cb0c9ca46"],
Cell[CellGroupData[{
Cell[317889, 8714, 1153, 35, 92, "Input",ExpressionUUID->"e97ff2b4-72a9-4485-a510-96199d424165"],
Cell[319045, 8751, 510, 10, 42, "Output",ExpressionUUID->"6e069139-b030-4a1b-8c32-b638d1cd686c"]
}, Open  ]],
Cell[319570, 8764, 213, 4, 44, "Text",ExpressionUUID->"589534b4-0a70-413d-b2e0-212e706ab97d"],
Cell[CellGroupData[{
Cell[319808, 8772, 2606, 74, 324, "Input",ExpressionUUID->"a5779d39-fdcd-449f-9608-245ad3825c14"],
Cell[322417, 8848, 1203, 29, 87, "Output",ExpressionUUID->"32864619-3c54-4685-adef-443d5260c212"],
Cell[323623, 8879, 757, 14, 42, "Output",ExpressionUUID->"a1008b9e-9b74-45e2-a4eb-002fd133f286"],
Cell[324383, 8895, 1241, 29, 87, "Output",ExpressionUUID->"090958ce-40d2-4f6f-9476-294df41868c3"],
Cell[325627, 8926, 775, 14, 42, "Output",ExpressionUUID->"f65dcaaa-6e40-485f-9842-28c8f60a1ea8"],
Cell[326405, 8942, 682, 12, 42, "Output",ExpressionUUID->"fc422100-254e-4c1e-837f-a24fe880fd72"],
Cell[327090, 8956, 683, 12, 42, "Output",ExpressionUUID->"4ede23dc-4175-4985-b646-ecb30fb59f3f"]
}, Open  ]],
Cell[327788, 8971, 164, 3, 44, "Text",ExpressionUUID->"22d4c14a-ad68-41b1-ba93-6f02bac4baed"],
Cell[CellGroupData[{
Cell[327977, 8978, 1238, 38, 109, "Input",ExpressionUUID->"72f68af6-fc2e-4eac-9a8e-7fcddb3e4b87"],
Cell[329218, 9018, 411, 8, 42, "Output",ExpressionUUID->"88621649-7da4-4255-b5de-fb459bbb5d06"],
Cell[329632, 9028, 429, 8, 42, "Output",ExpressionUUID->"aecd5a30-aa06-4649-b9da-bcf89d94d200"],
Cell[330064, 9038, 464, 9, 42, "Output",ExpressionUUID->"793c4388-1070-4f14-bfcb-696bb412c8d2"]
}, Open  ]],
Cell[330543, 9050, 211, 4, 44, "Text",ExpressionUUID->"d0338ee8-c832-4c63-8fb6-7e78f08b5403"],
Cell[CellGroupData[{
Cell[330779, 9058, 2625, 78, 359, "Input",ExpressionUUID->"80c2bd7d-b5ea-4c70-84fa-8705e958eb1b"],
Cell[333407, 9138, 1077, 28, 80, "Output",ExpressionUUID->"9f0d8466-c991-4b55-9973-7816c843852e"],
Cell[334487, 9168, 844, 21, 65, "Output",ExpressionUUID->"b3a67de4-7980-4012-b59e-c816e33bc0eb"],
Cell[335334, 9191, 1055, 27, 80, "Output",ExpressionUUID->"89aa02c8-399a-474f-888f-2d79f39541b4"],
Cell[336392, 9220, 865, 22, 65, "Output",ExpressionUUID->"58c1a970-e1f1-4e41-a18e-7c3a46ec2ce7"],
Cell[337260, 9244, 556, 10, 42, "Output",ExpressionUUID->"ccf1490e-2849-45c5-bb29-2b14e85d5678"],
Cell[337819, 9256, 558, 10, 42, "Output",ExpressionUUID->"53eab361-0990-4d58-90e2-f9b47ad04bf3"]
}, Open  ]],
Cell[338392, 9269, 160, 3, 44, "Text",ExpressionUUID->"5046a794-3bdc-4fae-8494-00f8903c6136"],
Cell[CellGroupData[{
Cell[338577, 9276, 1542, 50, 177, "Input",ExpressionUUID->"86dd37d8-1ea6-4ee7-9388-34d21f1d01ca"],
Cell[340122, 9328, 315, 7, 42, "Output",ExpressionUUID->"45cb3141-8512-430a-9af4-17ddf5db0aed"],
Cell[340440, 9337, 362, 8, 42, "Output",ExpressionUUID->"5561698a-3eaa-48f9-9ccb-28e455fc1a52"],
Cell[340805, 9347, 361, 8, 42, "Output",ExpressionUUID->"610544f1-182f-4fdf-9541-6e367dd83a84"]
}, Open  ]],
Cell[341181, 9358, 213, 4, 44, "Text",ExpressionUUID->"8a7a3206-9679-4b00-b5d9-ce05750a68d9"],
Cell[CellGroupData[{
Cell[341419, 9366, 2577, 72, 117, "Input",ExpressionUUID->"a39c8c19-ea00-483f-8fcf-261f1829d59a"],
Cell[343999, 9440, 1656, 47, 85, "Output",ExpressionUUID->"6686f05e-905b-43d3-8c23-4acafcd07b2d"],
Cell[345658, 9489, 1629, 47, 85, "Output",ExpressionUUID->"862fa90d-1c6c-4610-ac46-36a5b1fee15d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[347336, 9542, 188, 3, 37, "Subsubsection",ExpressionUUID->"d6a234ba-20b4-40ab-9995-edf709781bc9"],
Cell[347527, 9547, 225, 4, 44, "Text",ExpressionUUID->"56752d0d-37f9-40e5-a4d7-c55b8e2e06aa"],
Cell[CellGroupData[{
Cell[347777, 9555, 1007, 25, 64, "Input",ExpressionUUID->"24661ea5-505e-4415-96d1-0d4e62a542bd"],
Cell[348787, 9582, 787, 17, 42, "Output",ExpressionUUID->"f7a75564-65b1-4a37-a4e9-41c4cc6520aa"],
Cell[349577, 9601, 1546, 37, 64, "Output",ExpressionUUID->"22ba590a-a5c5-4a2b-8c81-04197b65b44b"]
}, Open  ]],
Cell[351138, 9641, 227, 4, 44, "Text",ExpressionUUID->"60adb19c-b863-4958-831c-3e637a5b98c1"],
Cell[CellGroupData[{
Cell[351390, 9649, 1641, 47, 150, "Input",ExpressionUUID->"2266795a-057e-4aff-82b1-30e731e15f46"],
Cell[353034, 9698, 300, 5, 42, "Output",ExpressionUUID->"60fa44c6-d158-4ea4-a83b-fa01034aaa20"],
Cell[353337, 9705, 302, 5, 42, "Output",ExpressionUUID->"dbbe32f3-7256-4422-a754-30d5f8455e4c"]
}, Open  ]],
Cell[353654, 9713, 375, 10, 44, "Text",ExpressionUUID->"abba01e0-a6e1-4710-a542-d0b627c98d73"],
Cell[CellGroupData[{
Cell[354054, 9727, 3080, 91, 210, "Input",ExpressionUUID->"52e38319-afa7-40f4-adbf-dd501a8c8cea"],
Cell[357137, 9820, 1712, 45, 78, "Output",ExpressionUUID->"8243c81e-5ce6-4e44-9b9a-87830a77d422"],
Cell[358852, 9867, 1656, 42, 78, "Output",ExpressionUUID->"9bd38bfe-7053-443f-952c-aa5461b6f290"],
Cell[360511, 9911, 902, 18, 43, "Output",ExpressionUUID->"be946586-7e12-4eb4-9c15-c6a7bd89c296"],
Cell[361416, 9931, 921, 19, 64, "Output",ExpressionUUID->"54bb63d4-9b2a-478b-b983-98d9aeeb121d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362374, 9955, 586, 15, 41, "Input",ExpressionUUID->"602a6726-29fe-42c8-950c-a820942791a3"],
Cell[362963, 9972, 369, 8, 43, "Output",ExpressionUUID->"e343b2a2-dafc-4e17-b8d5-c4194fc7d544"]
}, Open  ]],
Cell[363347, 9983, 213, 5, 44, "Text",ExpressionUUID->"1423f258-1bef-46c6-9706-9639a7ac1aae"],
Cell[CellGroupData[{
Cell[363585, 9992, 2457, 67, 225, "Input",ExpressionUUID->"3f721fc4-7267-421c-a7bf-f2eafc36b3c3"],
Cell[366045, 10061, 1268, 29, 70, "Output",ExpressionUUID->"1e8314f9-8077-4987-855a-09eea5c753e9"],
Cell[367316, 10092, 1409, 35, 116, "Output",ExpressionUUID->"62ed228a-923b-466f-8b41-981490b78b16"]
}, Open  ]],
Cell[368740, 10130, 238, 4, 44, "Text",ExpressionUUID->"28958cfd-a596-4422-a901-7bbd997c82fa"],
Cell[CellGroupData[{
Cell[369003, 10138, 3997, 120, 217, "Input",ExpressionUUID->"a290e278-5887-4a59-b69e-aa65cd210948"],
Cell[373003, 10260, 1430, 40, 87, "Output",ExpressionUUID->"62b5c9bf-77dc-418c-a849-1e88aab17f09"],
Cell[374436, 10302, 1430, 40, 87, "Output",ExpressionUUID->"d70c2136-f631-46ac-bd46-f30e60fdb178"]
}, Open  ]],
Cell[375881, 10345, 159, 3, 44, "Text",ExpressionUUID->"dced172d-4aea-431d-bd3a-56ce195f7f2e"],
Cell[CellGroupData[{
Cell[376065, 10352, 1736, 57, 150, "Input",ExpressionUUID->"d3b916ca-0897-4286-a260-16b1c6236d89"],
Cell[377804, 10411, 549, 14, 43, "Output",ExpressionUUID->"28d18517-9c1e-4f55-9c30-cf061acadb9a"],
Cell[378356, 10427, 865, 25, 66, "Output",ExpressionUUID->"aeee8fa3-cc3f-46c6-aeae-ef570cae67ea"],
Cell[379224, 10454, 566, 15, 64, "Output",ExpressionUUID->"00dcad04-6892-4d0a-b41b-d0a19d55dc55"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/ExactVacuaCY4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    570389,      14121]
NotebookOptionsPosition[    533209,      13569]
NotebookOutlinePosition[    533653,      13586]
CellTagsIndexPosition[    533610,      13583]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Useful functions", "Section",
 CellChangeTimes->{{3.9122416444794273`*^9, 
  3.912241647271381*^9}},ExpressionUUID->"9eecd0c8-2af4-4aec-910a-\
6c7d1394e405"],

Cell[CellGroupData[{

Cell["Other useful functions", "Subsubsection",
 CellChangeTimes->{{3.917271510986125*^9, 3.91727151353717*^9}, {
  3.9180493991130457`*^9, 
  3.918049400296091*^9}},ExpressionUUID->"04b46a20-2e04-422f-a1a4-\
659a63cdee8f"],

Cell["Function used in expanding functions up to given order:", "Text",
 CellChangeTimes->{{3.912241732289613*^9, 
  3.9122417398849297`*^9}},ExpressionUUID->"77bafb41-7a88-4429-841f-\
c277eaea7e50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{"func_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"func", "/.", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["\[Phi]", "i_"], "->", 
             RowBox[{"\[Lambda]", " ", 
              SubscriptBox["\[Phi]", "i"]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["\[Phi]bar", "i_"], "->", 
            RowBox[{"\[Lambda]", " ", 
             SubscriptBox["\[Phi]bar", "i"]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Psi]", "i_"], "->", 
           RowBox[{"\[Lambda]", " ", 
            SubscriptBox["\[Psi]", "i"]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["q", "i_"], "->", 
          RowBox[{"\[Lambda]", " ", 
           SubscriptBox["q", "i"]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["qbar", "i_"], "->", 
         RowBox[{"\[Lambda]", " ", 
          SubscriptBox["qbar", "i"]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.912241648744121*^9, 3.912241723466693*^9}, {
   3.91224649966562*^9, 3.912246506250587*^9}, {3.913184051585166*^9, 
   3.9131840730759907`*^9}, 3.913184107511753*^9, {3.9131842078246717`*^9, 
   3.913184210620697*^9}, {3.913289118302187*^9, 3.9132891210741243`*^9}, {
   3.91343086453792*^9, 3.91343086855105*^9}, {3.913798679614956*^9, 
   3.9137986828537607`*^9}, {3.913978666911812*^9, 3.913978669789219*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7d14733a-9a13-47bc-aed0-8877e3bdff3d"],

Cell["\<\
Here we include useful functions for manipulations of vector spaces \
(monodromy weight filtration, Deligne splitting, intersections of vector \
spaces and such)\
\>", "Text",
 CellChangeTimes->{{3.917271514653446*^9, 3.917271560958269*^9}, {
  3.917280479610744*^9, 
  3.917280486938087*^9}},ExpressionUUID->"635e8161-e989-4e7e-801f-\
3c7e53b969de"],

Cell["\<\
Commands for computation of the basis for various vector spaces. In \
particular, commands that compute a basis for the image of a matrix \
(ImageSpace), for the intersection between vector spaces \
(IntersectionSpaceTwo for two bases, IntersectionSpace for multiple bases), \
and for the union of vector spaces (UnionSpace). As input these commands take \
a matrix (ImageSpace) or (two or more) independent bases \
(IntersectionSpaceTwo, IntersectionSpace, UnionSpace), and as output they \
will always give an independent basis of vectors.\
\>", "Text",
 CellChangeTimes->{{3.7662869871824408`*^9, 3.7662870744081926`*^9}, {
  3.766287182601918*^9, 3.766287190175617*^9}, {3.7662872246301804`*^9, 
  3.7662872441781473`*^9}, {3.7662879190740204`*^9, 3.766287927761376*^9}, {
  3.766288703252*^9, 3.766288708081728*^9}, {3.766294123370652*^9, 
  3.7662941445747128`*^9}, {3.7662942895868316`*^9, 3.7662943016152916`*^9}, {
  3.7663779657887125`*^9, 3.766378014174858*^9}, {3.766378052072262*^9, 
  3.7663781162686176`*^9}, {3.7663781529951897`*^9, 
  3.7663782641415844`*^9}},ExpressionUUID->"ad7e14e9-9746-4c1e-ab7d-\
1d281a936953"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ImageSpace", "[", "matrix_", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "c1"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", " ", "=", " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "matrix", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c1", "=", 
       RowBox[{"RowReduce", "[", 
        RowBox[{"Transpose", "[", "matrix", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"#", ",", "n"}], "]"}], "!=", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
        "]"}], "[", "c1", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ImageSpace", "[", "M", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7662875580774045`*^9, 3.766287734595544*^9}, {
   3.7662878161822968`*^9, 3.7662879049704237`*^9}, {3.76628797243459*^9, 
   3.766287987050734*^9}, {3.7662882485054655`*^9, 3.7662882543820367`*^9}, 
   3.7663188662913456`*^9, 3.766928361248026*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"55aed58f-c097-41bd-92f4-faa495d4ca6d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntersectionSpaceTwo", "[", 
    RowBox[{"basis1_", ",", "basis2_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "c1", ",", "c2", ",", "c3", ",", "c4"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "basis1", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], "||", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "basis2", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "==", "0"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{
          RowBox[{"Dimensions", "[", "basis1", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"c1", "=", 
         RowBox[{"ArrayFlatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"basis1", ",", "basis1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"basis2", ",", 
              RowBox[{"0", "*", "basis2"}]}], "}"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"c2", "=", 
         RowBox[{"RowReduce", "[", "c1", "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"c3", "=", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"#", ",", "n"}], "]"}], "\[Equal]", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
           "]"}], "[", "c2", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"c4", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"#", ",", 
              RowBox[{"-", "n"}]}], "]"}], "&"}], ",", "c3"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Take", "[", 
             RowBox[{"#", ",", "n"}], "]"}], "!=", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
          "]"}], "[", "c4", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IntersectionSpaceTwo", "[", 
  RowBox[{"B1", ",", "B2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntersectionSpaceTwo", "[", 
   RowBox[{"B2", ",", "B2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntersectionSpaceTwo", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7662872808900075`*^9, 3.7662874741237307`*^9}, {
   3.7662875081527233`*^9, 3.7662875296526413`*^9}, {3.7662879448706303`*^9, 
   3.766287969543994*^9}, {3.766288343044588*^9, 3.766288349686842*^9}, {
   3.7662942757260485`*^9, 3.766294279211956*^9}, {3.7662968992440414`*^9, 
   3.7662969172283173`*^9}, {3.76629695257878*^9, 3.7662969779236636`*^9}, {
   3.7662970150038834`*^9, 3.7662970557495794`*^9}, {3.766297111707033*^9, 
   3.7662971185506926`*^9}, {3.7662973341118035`*^9, 3.766297345377299*^9}, {
   3.76630924692315*^9, 3.7663092568605494`*^9}, {3.7663095184594307`*^9, 
   3.7663095517919636`*^9}, {3.7663188578209453`*^9, 3.7663188619632416`*^9}, 
   3.7669283555203347`*^9, {3.7670711145522995`*^9, 3.7670711548109145`*^9}, {
   3.7673484615652895`*^9, 3.7673484653092318`*^9}, {3.7674311147458086`*^9, 
   3.7674311197288785`*^9}, {3.7674311837580643`*^9, 3.7674312142710257`*^9}, 
   3.767431250503864*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"ea616d00-a351-4eb4-84fe-065af95062b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.767431250956291*^9, 3.76743125763551*^9}, {
   3.767431478247114*^9, 3.767431499930509*^9}, {3.767431992331086*^9, 
   3.767432019233478*^9}, 3.7674320824795246`*^9, {3.767432244036416*^9, 
   3.767432271017226*^9}, 3.767440816867182*^9, 3.7674408634988704`*^9, 
   3.767441005089199*^9, 3.7674411176365075`*^9, 3.7674411831243467`*^9, 
   3.7674412156170683`*^9, 3.7674413665075383`*^9, 3.767441473588112*^9, 
   3.7674996111804757`*^9, 3.767499677456202*^9, {3.7674997631951594`*^9, 
   3.7674997849591894`*^9}, 3.7674998267770076`*^9, {3.767500786405654*^9, 
   3.767500813273363*^9}, {3.7675015891435194`*^9, 3.7675016038291073`*^9}, 
   3.76750164552235*^9, {3.7675023094259605`*^9, 3.767502340956358*^9}, 
   3.7675024000001564`*^9, {3.7675025473688436`*^9, 3.767502576799614*^9}, 
   3.767502619503912*^9, 3.767502680389685*^9, 3.7675032742183266`*^9, {
   3.7675033523564315`*^9, 3.7675033721732445`*^9}, 3.767503576823926*^9, {
   3.767503704506252*^9, 3.7675037303394485`*^9}, 3.767503918961649*^9, 
   3.7675040517465086`*^9, {3.7675043694434285`*^9, 3.7675043966906385`*^9}, {
   3.767504435792375*^9, 3.7675044553848343`*^9}, {3.7675044878732786`*^9, 
   3.7675044998648977`*^9}, {3.767504571214682*^9, 3.7675045823765154`*^9}, {
   3.767504613023281*^9, 3.7675046200590787`*^9}, 3.7675046895378532`*^9, 
   3.767504843118277*^9, 3.767504974725978*^9, 3.7675052867906704`*^9, 
   3.7675053621711397`*^9, 3.7675055600365953`*^9, 3.7675059867161264`*^9, 
   3.7675060331650834`*^9, 3.7675060680627728`*^9, {3.7675061385111237`*^9, 
   3.7675061934858146`*^9}, 3.7675062269155273`*^9, 3.767506257576749*^9, 
   3.7675065129337096`*^9, 3.767506671964678*^9, 3.767507150611799*^9, 
   3.767507183568258*^9, 3.7675072685567465`*^9, 3.7675200282718267`*^9, 
   3.767521446192815*^9, {3.767521485719641*^9, 3.7675215111831465`*^9}, 
   3.7675215621590505`*^9, {3.7675227204463263`*^9, 3.7675227346221266`*^9}, 
   3.7675229025311975`*^9, 3.767523672893201*^9, {3.76752370832521*^9, 
   3.767523736744707*^9}, 3.7675237791918683`*^9, 3.7675238208328247`*^9, 
   3.7675244159331923`*^9, {3.7675249179583817`*^9, 3.7675249333168244`*^9}, {
   3.7675249825216627`*^9, 3.767525001498614*^9}, {3.7675272926703053`*^9, 
   3.7675273177907176`*^9}, 3.7675273850560446`*^9, {3.7675274517816052`*^9, 
   3.7675274713884916`*^9}, 3.7675276084872613`*^9, {3.767527653073413*^9, 
   3.767527671171425*^9}, 3.7675279211314335`*^9, 3.767528096546772*^9, {
   3.7675281785223846`*^9, 3.7675282057340803`*^9}, {3.7675282450366383`*^9, 
   3.767528371987748*^9}, 3.7675284053273497`*^9, 3.7675284550421705`*^9, 
   3.7675292591645403`*^9, 3.7675293522075167`*^9, 3.7675297248832664`*^9, 
   3.767530296303384*^9, 3.767530358652567*^9, 3.7675304318764086`*^9, 
   3.767530543341093*^9, 3.767530767534003*^9, 3.7675312823791113`*^9, {
   3.76753131675861*^9, 3.7675313460141916`*^9}, 3.7675882721431413`*^9, 
   3.7675883441055784`*^9, 3.767588452829947*^9, 3.7675885229651833`*^9, 
   3.767588617247772*^9, 3.767588777618965*^9, 3.767588843739727*^9, 
   3.7675901015665007`*^9, {3.767590252432044*^9, 3.7675902701262856`*^9}, 
   3.7675904020772467`*^9, 3.767676451711338*^9, 3.7676765300323067`*^9, 
   3.7676766079541845`*^9, 3.767676668050319*^9, 3.767677044649246*^9, 
   3.7676773154565964`*^9, 3.767677375553015*^9, {3.7676775834323015`*^9, 
   3.7676775946983995`*^9}, 3.7676778088405676`*^9, {3.767677851575121*^9, 
   3.7676778729487753`*^9}, {3.76768039849401*^9, 3.76768042625109*^9}, 
   3.767687386320595*^9, 3.767687421810089*^9, {3.7676876169460154`*^9, 
   3.7676876349863443`*^9}, 3.7676892326607094`*^9, 3.767690161982354*^9, 
   3.7676902132134886`*^9, 3.7676903925279417`*^9, 3.7676904771617627`*^9, 
   3.7685421136593475`*^9, 3.7685422093815203`*^9, 3.7685422583711634`*^9, 
   3.7685528813554535`*^9, 3.768552918042152*^9, {3.768553106471487*^9, 
   3.768553122639793*^9}, 3.7685531585802307`*^9, {3.768553306070216*^9, 
   3.768553330864111*^9}, 3.7685538325117016`*^9, 3.768554141692629*^9, 
   3.7685578305121274`*^9, 3.768559511145795*^9, 3.768560025719899*^9, 
   3.768560393005062*^9, 3.768562953457156*^9, 3.768563502132784*^9, 
   3.7685636418667855`*^9, 3.7685650931612763`*^9, 3.7685654274625235`*^9, 
   3.768568199427658*^9, 3.76862610612763*^9, 3.7686289715156183`*^9, 
   3.7686291976673827`*^9, 3.768645139657816*^9, 3.7686534353318253`*^9, 
   3.7686534799026003`*^9, 3.7686536834128675`*^9, 3.768653834570035*^9, 
   3.7686538667373657`*^9, 3.7686541353733406`*^9, 3.7686543425241137`*^9, 
   3.7686549494702835`*^9, {3.768655547752541*^9, 3.768655576705779*^9}, 
   3.768655760359579*^9, 3.7686558144174557`*^9, 3.7686558781879864`*^9, 
   3.7687139396146235`*^9, 3.76871401899564*^9, 3.768715973812635*^9, 
   3.7687182107802467`*^9, 3.7687288612494345`*^9, 3.76872913846782*^9, 
   3.7687296733288636`*^9, 3.76873052462285*^9, 3.7687314702016935`*^9, {
   3.768731674659131*^9, 3.768731698832798*^9}, 3.7687366845432777`*^9, 
   3.768736831251343*^9, 3.7687368844789915`*^9, 3.768737102721901*^9, 
   3.768737359361417*^9, 3.7687376649193583`*^9, 3.768738391767018*^9, 
   3.768738672281522*^9, 3.7687390923854365`*^9, 3.768739141041684*^9, 
   3.768797937096158*^9, 3.7687980164049697`*^9, 3.7687981284458475`*^9, 
   3.7687981869041753`*^9, 3.768798253412799*^9, 3.7687989395960207`*^9, 
   3.7687994936893787`*^9, 3.7687995656238966`*^9, 3.7687997600752835`*^9, 
   3.7687997982176485`*^9, 3.7687999861290584`*^9, 3.768800043738099*^9, 
   3.7688000752357388`*^9, 3.7688001875345345`*^9, 3.7688004339103365`*^9, 
   3.768800551893191*^9, 3.7688008815783815`*^9, 3.768801114613536*^9, 
   3.768801250463492*^9, {3.7688013571978188`*^9, 3.768801386260025*^9}, 
   3.7688017348591824`*^9, 3.768804644929147*^9, 3.768804947483644*^9, 
   3.7688115196594*^9, 3.7688116697969494`*^9, 3.7688117418552985`*^9, 
   3.7688118189558735`*^9, 3.7688127813058586`*^9, 3.7688131827110157`*^9, 
   3.7688136286430073`*^9, 3.7689003897056327`*^9, 3.768900476964178*^9, 
   3.768900637068972*^9, {3.7689008387395835`*^9, 3.7689008583960857`*^9}, {
   3.768901126390403*^9, 3.7689011462018394`*^9}, 3.7689012002879295`*^9, {
   3.76890138237191*^9, 3.768901409289285*^9}, 3.768902111001894*^9, 
   3.768902146466251*^9, 3.7689025266026316`*^9, 3.768902964265485*^9, 
   3.7689034949379845`*^9, 3.7689043271497617`*^9, 3.7689045632786283`*^9, 
   3.7689051014641905`*^9, {3.7689066459389625`*^9, 3.7689066666853924`*^9}, 
   3.768906931991388*^9, 3.7689074310614195`*^9, 3.7689085517572336`*^9, 
   3.768910168828246*^9, 3.768911063128111*^9, 3.768911152419143*^9, 
   3.7692311808278046`*^9, 3.7692312154806824`*^9, 3.7692313196505947`*^9, 
   3.779009309365774*^9, 3.780129604015572*^9, 3.7807361321984425`*^9, 
   3.780736590713378*^9, 3.7807388696042566`*^9, 3.780738975186878*^9, 
   3.780740498051409*^9, 3.780740776929537*^9, 3.780741110377237*^9, 
   3.7808074055742283`*^9, 3.7808225207802877`*^9, 3.781245191458397*^9, 
   3.7812666149159603`*^9, 3.78141535765112*^9, 3.78159343162449*^9, 
   3.7815957209826803`*^9, 3.7818487120391307`*^9, 3.781951539598832*^9, 
   3.781955974280883*^9, 3.7826287598557415`*^9, 3.7848726443541956`*^9, 
   3.7854935026738033`*^9, 3.785655969916622*^9, 3.7922185791448355`*^9, 
   3.792754236002068*^9, 3.7930944935982466`*^9, 3.7931094737419934`*^9, 
   3.793109704066244*^9, 3.7934398279275246`*^9, 3.7936024623327847`*^9, 
   3.793689210646927*^9, 3.793801458345394*^9, 3.7941478197232428`*^9, 
   3.794818764085868*^9, 3.7967069926016703`*^9, 3.796707029642902*^9, 
   3.7969652627599545`*^9, 3.7969772962562666`*^9, 3.797054268155015*^9, 
   3.7971426053133955`*^9, 3.7972238196014476`*^9, 3.813988759532855*^9, 
   3.814533041465398*^9, 3.814693641060494*^9, 3.814858444735569*^9, 
   3.8160191326783757`*^9, 3.8161493940411043`*^9, 3.825945980452397*^9, 
   3.8259491057482786`*^9, 3.8260155449821067`*^9, 3.826037868452321*^9, 
   3.8261624254394903`*^9, 3.826166097175823*^9, 3.8262513590155463`*^9, 
   3.826260182630423*^9, 3.8262761042748475`*^9, 3.8290138003609858`*^9, 
   3.8290149805475187`*^9, 3.8299699746920013`*^9, {3.829981912457822*^9, 
   3.829981934672364*^9}, 3.8302418186640205`*^9, 3.830241855463149*^9, 
   3.8327762596075583`*^9, 3.833270227690029*^9, 3.8333365147614155`*^9, 
   3.8334521414142776`*^9, 3.833470418897251*^9, 3.833523547137958*^9, 
   3.833523629815461*^9, 3.833607872927339*^9, 3.839925954129471*^9, 
   3.917280530503673*^9, 3.9172919033289557`*^9, {3.917300234889016*^9, 
   3.91730024779622*^9}, 3.917302517308379*^9, 3.917304316610794*^9, 
   3.9173151495326033`*^9, 3.917356105010298*^9, 3.917384922937895*^9, 
   3.917469906988768*^9, 3.91751572750508*^9, 3.917531381641245*^9, 
   3.9180493617252483`*^9, 3.918049392063189*^9, 3.91812924461171*^9, 
   3.918203583914735*^9, 3.918218479442436*^9, 3.918286586064044*^9, 
   3.9182992679075623`*^9, 3.918313312605962*^9, 3.9183154697856197`*^9, 
   3.918549417598089*^9, 3.918806405699535*^9, 3.918908464220915*^9, 
   3.919326972167926*^9, 3.919435730979895*^9, 3.919505781282185*^9, 
   3.920032344130295*^9, 3.921657635650848*^9, 3.922181982725203*^9, 
   3.922265267921525*^9, 3.922265816029347*^9, 3.922437536625099*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ac6e538e-4258-470f-a83a-ed7c7777bb06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntersectionSpace", "[", "bases__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"baseslist", ",", "d", ",", "intersection"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"baseslist", "=", 
       RowBox[{"{", "bases", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", "=", 
       RowBox[{
        RowBox[{"Dimensions", "[", "baseslist", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"intersection", "=", 
       RowBox[{"baseslist", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"intersection", "=", 
         RowBox[{"IntersectionSpaceTwo", "[", 
          RowBox[{"intersection", ",", 
           RowBox[{"baseslist", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "d"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "intersection"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"IntersectionSpace", "[", 
  RowBox[{"B1", ",", "B2", ",", "B3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntersectionSpace", "[", 
   RowBox[{"B1", ",", "B2", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", "B1"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7662952610565014`*^9, 3.766295320374214*^9}, {
   3.7662953814101067`*^9, 3.766295387863219*^9}, {3.766296176615131*^9, 
   3.7662962113690257`*^9}, {3.766296364180792*^9, 3.766296591308419*^9}, {
   3.7662966250647745`*^9, 3.7662966529551134`*^9}, {3.766296940717931*^9, 
   3.766296948500644*^9}, {3.7662971370985155`*^9, 3.766297140098521*^9}, {
   3.7662971850399175`*^9, 3.7662972309333167`*^9}, {3.7662972663649583`*^9, 
   3.766297321322012*^9}, {3.7663093135539417`*^9, 3.76630933494606*^9}, {
   3.7663188549928007`*^9, 3.766318855555329*^9}, 3.766928352887886*^9, {
   3.767431089961974*^9, 3.7674311005858283`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9d3e75f3-994e-4495-9d31-ed631c1a0391"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "1", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7674311008433914`*^9, 3.767431257642628*^9, {3.7674314782681293`*^9, 
   3.7674314999495173`*^9}, {3.7674319923515997`*^9, 3.767432019263686*^9}, 
   3.767432082503234*^9, {3.7674322440554285`*^9, 3.767432271041993*^9}, 
   3.7674408168772926`*^9, 3.7674408635188837`*^9, 3.767441005108943*^9, 
   3.767441117656521*^9, 3.767441183135459*^9, 3.767441215637082*^9, 
   3.7674413665312357`*^9, 3.767441473599269*^9, 3.7674996111804757`*^9, 
   3.767499677471932*^9, {3.767499763210784*^9, 3.7674997849763184`*^9}, 
   3.7674998267946396`*^9, {3.767500786421292*^9, 3.767500813273363*^9}, {
   3.7675015891591444`*^9, 3.7675016038447266`*^9}, 3.7675016455379744`*^9, {
   3.7675023094476075`*^9, 3.767502340971966*^9}, 3.7675024000157814`*^9, {
   3.7675025473894978`*^9, 3.7675025768152266`*^9}, 3.7675026195195246`*^9, 
   3.7675026804053097`*^9, 3.767503274226408*^9, {3.767503352387116*^9, 
   3.7675033721783533`*^9}, 3.76750357683994*^9, {3.7675037045224485`*^9, 
   3.7675037303691387`*^9}, 3.7675039189913397`*^9, 3.7675040517645235`*^9, {
   3.767504369460477*^9, 3.767504396706662*^9}, {3.767504435808945*^9, 
   3.7675044554058537`*^9}, {3.7675044878813715`*^9, 3.767504499885914*^9}, {
   3.7675045712487683`*^9, 3.767504582398533*^9}, {3.767504613046298*^9, 
   3.7675046200800934`*^9}, 3.7675046895603714`*^9, 3.767504843144948*^9, 
   3.767504974748994*^9, 3.7675052868126855`*^9, 3.767505362191905*^9, 
   3.767505560056718*^9, 3.7675059867361403`*^9, 3.7675060331850967`*^9, 
   3.767506068070097*^9, {3.767506138532138*^9, 3.7675061935039577`*^9}, 
   3.7675062269452*^9, 3.767506257597907*^9, 3.76750651295522*^9, 
   3.7675066719854856`*^9, 3.767507150618803*^9, 3.767507183589382*^9, 
   3.7675072685870323`*^9, 3.7675200283024883`*^9, 3.7675214462128286`*^9, {
   3.7675214857411785`*^9, 3.767521511196266*^9}, 3.767521562179838*^9, {
   3.767522720468341*^9, 3.7675227346362467`*^9}, 3.767522902568822*^9, 
   3.767523672925871*^9, {3.767523708347234*^9, 3.767523736761978*^9}, 
   3.767523779198856*^9, 3.7675238208543005`*^9, 3.767524415954708*^9, {
   3.7675249179803967`*^9, 3.767524933340226*^9}, {3.767524982543397*^9, 
   3.767525001509727*^9}, {3.7675272926918344`*^9, 3.7675273178132353`*^9}, 
   3.7675273850781684`*^9, {3.7675274518212676`*^9, 3.76752747141716*^9}, 
   3.7675276085110674`*^9, {3.76752765312316*^9, 3.767527671197957*^9}, 
   3.76752792115917*^9, 3.767528096571788*^9, {3.7675281785470896`*^9, 
   3.767528205754382*^9}, {3.7675282450759144`*^9, 3.767528372026476*^9}, 
   3.767528405349928*^9, 3.767528455064186*^9, 3.767529259174653*^9, 
   3.7675293522452188`*^9, 3.7675297249075384`*^9, 3.7675302963278894`*^9, 
   3.767530358678258*^9, 3.76753043190009*^9, 3.7675305433747754`*^9, 
   3.767530767558168*^9, 3.7675312823957176`*^9, {3.7675313167836313`*^9, 
   3.7675313460392094`*^9}, 3.767588272158779*^9, 3.767588344124709*^9, 
   3.7675884528329496`*^9, 3.7675885229808116`*^9, 3.7675886172502737`*^9, 
   3.767588777638096*^9, 3.767588843761858*^9, 3.7675901015851355`*^9, {
   3.7675902524476566`*^9, 3.7675902701262856`*^9}, 3.7675904020928693`*^9, 
   3.7676764517253475`*^9, 3.767676530033456*^9, 3.7676766079651923`*^9, 
   3.767676668062786*^9, 3.7676770446642566`*^9, 3.7676773155048*^9, 
   3.767677375574683*^9, {3.767677583446223*^9, 3.767677594712408*^9}, 
   3.7676778088555746`*^9, {3.7676778515891423`*^9, 3.767677872960783*^9}, {
   3.767680398528734*^9, 3.767680426265082*^9}, 3.767687386336606*^9, 
   3.767687421823085*^9, {3.767687616971715*^9, 3.7676876350043554`*^9}, 
   3.7676892326688385`*^9, 3.767690161999366*^9, 3.767690213233356*^9, 
   3.767690392587743*^9, 3.7676904771797748`*^9, 3.768542113674358*^9, 
   3.768542209401551*^9, 3.768542258385178*^9, 3.768552881369963*^9, 
   3.768552918058663*^9, {3.7685531064874773`*^9, 3.768553122657787*^9}, 
   3.7685531585972414`*^9, {3.768553306085227*^9, 3.7685533308779793`*^9}, 
   3.768553832529714*^9, 3.7685541417071238`*^9, 3.7685578305261374`*^9, 
   3.7685595111637945`*^9, 3.7685600257374134`*^9, 3.7685603930220747`*^9, 
   3.7685629534768143`*^9, 3.7685635021448956`*^9, 3.768563641882785*^9, 
   3.7685650931673937`*^9, 3.7685654274846616`*^9, 3.76856819943016*^9, 
   3.768626106144642*^9, 3.7686289715296273`*^9, 3.768629197742663*^9, 
   3.7686451396701584`*^9, 3.768653435333914*^9, 3.7686534799176197`*^9, 
   3.7686536834278765`*^9, 3.768653834585576*^9, 3.7686538667560835`*^9, 
   3.7686541353814335`*^9, 3.7686543425381236`*^9, 3.7686549494863176`*^9, {
   3.768655547768552*^9, 3.7686555767222795`*^9}, 3.7686557603750896`*^9, 
   3.768655814433466*^9, 3.7686558782044973`*^9, 3.768713939630246*^9, 
   3.768714019026889*^9, 3.768715973827132*^9, 3.7687182107952566`*^9, 
   3.7687288612656016`*^9, 3.7687291384823303`*^9, 3.7687296733433695`*^9, 
   3.7687305246373696`*^9, 3.7687314702267103`*^9, {3.768731674674142*^9, 
   3.768731698848809*^9}, 3.768736684559288*^9, 3.768736831265851*^9, 
   3.7687368844935017`*^9, 3.768737102830475*^9, 3.7687373593764267`*^9, 
   3.768737664933868*^9, 3.7687383917825284`*^9, 3.7687386722955313`*^9, 
   3.768739092400447*^9, 3.7687391410561934`*^9, 3.768797937118307*^9, 
   3.768798016420808*^9, 3.7687981284588547`*^9, 3.768798186916191*^9, 
   3.76879825343947*^9, 3.7687989395960207`*^9, 3.768799493704389*^9, 
   3.7687995656379194`*^9, 3.7687997600959606`*^9, 3.7687997982423115`*^9, 
   3.7687999861447296`*^9, 3.7688000437637796`*^9, 3.768800075249737*^9, 
   3.768800187607316*^9, 3.768800433912427*^9, 3.7688005519098625`*^9, 
   3.7688008816080856`*^9, 3.7688011146442423`*^9, 3.768801250477649*^9, {
   3.768801357204035*^9, 3.768801386275035*^9}, 3.7688017348751936`*^9, 
   3.768804644942497*^9, 3.7688049475123124`*^9, 3.768811519675498*^9, 
   3.7688116698196173`*^9, 3.768811741872961*^9, 3.7688118189679747`*^9, 
   3.7688127813238707`*^9, 3.7688131827280273`*^9, 3.7688136286481104`*^9, 
   3.7689003897276487`*^9, 3.768900476977688*^9, 3.7689006370781517`*^9, {
   3.7689008387515917`*^9, 3.768900858410219*^9}, {3.76890112639252*^9, 
   3.7689011462158537`*^9}, 3.768901200302954*^9, {3.7689013823879213`*^9, 
   3.7689014093119783`*^9}, 3.768902111015909*^9, 3.768902146467334*^9, 
   3.768902526615737*^9, 3.76890296427258*^9, 3.76890349494007*^9, 
   3.7689043271657763`*^9, 3.7689045632926235`*^9, 3.7689051014792013`*^9, {
   3.7689066459559774`*^9, 3.7689066667035074`*^9}, 3.768906932014171*^9, 
   3.768907431100156*^9, 3.768908551775258*^9, 3.768910168845986*^9, 
   3.7689110631451225`*^9, 3.768911152430297*^9, 3.76923118084343*^9, 
   3.769231215496312*^9, 3.7692313196665907`*^9, 3.7790093094191713`*^9, 
   3.7801296040312004`*^9, 3.7807361322140656`*^9, 3.780736590727387*^9, 
   3.7807388696202855`*^9, 3.7807389752115517`*^9, 3.780740498075506*^9, 
   3.780740776945549*^9, 3.7807411104002523`*^9, 3.7808074055898523`*^9, 
   3.7808225207959146`*^9, 3.7812451914800673`*^9, 3.781266614947206*^9, 
   3.7814153576666994`*^9, 3.7815934316401124`*^9, 3.7815957210295515`*^9, 
   3.7818487120571084`*^9, 3.7819515396144557`*^9, 3.781955974303028*^9, 
   3.782628759881423*^9, 3.7848726444550257`*^9, 3.7854935026936035`*^9, 
   3.7856559699553986`*^9, 3.7922185791778164`*^9, 3.792754236016059*^9, 
   3.7930944936122303`*^9, 3.793109473754985*^9, 3.793109704078314*^9, 
   3.7934398279924164`*^9, 3.793602462379651*^9, 3.7936892106928043`*^9, 
   3.7938014584101543`*^9, 3.7941478197511683`*^9, 3.794818764112893*^9, 
   3.7967069926504087`*^9, 3.796707029684824*^9, 3.7969652628293767`*^9, 
   3.796977296303053*^9, 3.7970542682028885`*^9, 3.7971426053489013`*^9, 
   3.7972238196425514`*^9, 3.8139887595598793`*^9, 3.814533041505435*^9, 
   3.8146936410955257`*^9, 3.8148584447665977`*^9, 3.8160191327054005`*^9, 
   3.81614939408014*^9, 3.825945980489909*^9, 3.825949105788312*^9, 
   3.826015545031151*^9, 3.826037868462708*^9, 3.8261624254756446`*^9, 
   3.826166097225829*^9, 3.826251359087246*^9, 3.826260182643785*^9, 
   3.826276104319154*^9, 3.829013800421648*^9, 3.8290149805825496`*^9, 
   3.829969974746338*^9, {3.829981912494117*^9, 3.829981934686442*^9}, 
   3.8302418187183156`*^9, 3.8302418555287757`*^9, 3.832776259643659*^9, 
   3.8332702277271495`*^9, 3.8333365147964487`*^9, 3.8334521414483085`*^9, 
   3.833470418941291*^9, 3.83352354714715*^9, 3.83352362982404*^9, 
   3.8336078729377537`*^9, 3.83992595414071*^9, 3.917280530519144*^9, 
   3.917291903341117*^9, {3.917300234907331*^9, 3.917300247814209*^9}, 
   3.917302517327808*^9, 3.917304316643937*^9, 3.917315149538535*^9, 
   3.9173561050183687`*^9, 3.917384922948709*^9, 3.917469906996449*^9, 
   3.917515727515242*^9, 3.917531381649398*^9, 3.9180493617330427`*^9, 
   3.918049392071198*^9, 3.918129244616955*^9, 3.9182035839195147`*^9, 
   3.918218479447536*^9, 3.918286586076414*^9, 3.9182992679124813`*^9, 
   3.918313312611474*^9, 3.918315469790709*^9, 3.918549417602666*^9, 
   3.9188064057126217`*^9, 3.918908464239318*^9, 3.919326972172934*^9, 
   3.9194357309869757`*^9, 3.9195057812872*^9, 3.920032344138282*^9, 
   3.921657635656049*^9, 3.922181982730846*^9, 3.9222652679317007`*^9, 
   3.922265816041291*^9, 3.9224375366332273`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"a8fca659-aae6-4b2b-9f31-3ddb7cc54804"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.76629550342325*^9, 3.766295555741365*^9}, {
   3.7662955886960306`*^9, 3.7662957966824636`*^9}, {3.7662958276386223`*^9, 
   3.766295996425328*^9}, {3.766296040823167*^9, 3.76629604121379*^9}, {
   3.7662963549452314`*^9, 3.7662963561014833`*^9}, 3.7662966108913918`*^9, {
   3.7662969241867046`*^9, 3.766296929155476*^9}, 3.766297359317793*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"3a14aca9-9e23-4f62-8941-4e2a2da16652"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"UnionSpace", "[", "bases__", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "c1", ",", "c2"}], "}"}], ",", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"c1", "=", 
       RowBox[{"Join", "[", "bases", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"c1", "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{
           RowBox[{"Dimensions", "[", "c1", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"c2", "=", 
          RowBox[{"RowReduce", "[", "c1", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{"#", ",", "n"}], "]"}], "!=", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "&"}], 
           "]"}], "[", "c2", "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B4", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnionSpace", "[", 
   RowBox[{"B1", ",", "B3", ",", "B4"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnionSpace", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.766288011394234*^9, 3.766288024661446*^9}, {
   3.766288086539213*^9, 3.766288157560811*^9}, {3.7662881987979903`*^9, 
   3.766288204376095*^9}, {3.7662882693834395`*^9, 3.7662883192931523`*^9}, {
   3.76628835393688*^9, 3.766288428100222*^9}, {3.766288621992631*^9, 
   3.7662886607928123`*^9}, {3.7663072082016745`*^9, 3.766307362796056*^9}, {
   3.766307491759861*^9, 3.7663075393407645`*^9}, {3.7663188519459352`*^9, 
   3.766318853149085*^9}, 3.766928369095173*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"de378e98-e40d-4b7a-9ea5-d4e5c11752fd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Topological data of CICYs", "Subsubsection",
 CellChangeTimes->{{3.913432038722168*^9, 
  3.913432043634459*^9}},ExpressionUUID->"378576bd-99fc-4c98-b5bf-\
7e2d81434cad"],

Cell["Function that evaluates divisor products of CICYs", "Text",
 CellChangeTimes->{{3.913429073883368*^9, 3.9134290845686073`*^9}, {
  3.9134308516789923`*^9, 
  3.913430853075659*^9}},ExpressionUUID->"0a8dbe05-a20a-4980-8079-\
3d2b195a32cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Int", "[", 
   RowBox[{"wtable_", ",", "dtable_", ",", "Js_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"derivatives", ",", 
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}], ",", 
      RowBox[{"lend", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"dtable", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", "factor1", ",", 
      "factor2"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"derivatives", " ", "we", " ", "need", " ", "to", " ", "take"}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"derivatives", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"J", "[", "i", "]"}], ",", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"wtable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "factors", " ", "we", " ", "take", " ", "derivatives", " ", "from"}], 
      " ", "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"factor1", "=", 
      FractionBox[
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"w", " ", 
           RowBox[{"J", "[", "i", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"wtable", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"dtable", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], 
             RowBox[{"J", "[", "i", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "lend"}], "}"}]}], "]"}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"factor2", "=", 
      FractionBox[
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"dtable", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
            RowBox[{"J", "[", "i", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "lend"}], "}"}]}], "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{"w", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", 
           RowBox[{"wtable", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"take", " ", "derivatives"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Length", "[", "wrow", "]"}], "-", "1"}], ")"}], "!"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"wrow", ",", "wtable"}], "}"}]}], "]"}]], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"factor1", " ", "factor2", " ", "Js"}], ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"Sequence", "@@", "derivatives"}], "]"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J", "[", "i_", "]"}], "->", "0"}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9134290853145638`*^9, 3.9134293104186563`*^9}, {
  3.9134293435258904`*^9, 3.9134295804532633`*^9}, {3.913429702627149*^9, 
  3.9134297953055267`*^9}, {3.913429854596397*^9, 3.913430119599601*^9}, {
  3.913430169362713*^9, 3.913430186636587*^9}, {3.913430244818923*^9, 
  3.913430327428439*^9}, {3.91343069751963*^9, 3.9134306979535303`*^9}, {
  3.913430761548764*^9, 3.913430763428316*^9}, {3.913430828136945*^9, 
  3.9134308463315067`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"93d60bba-c664-423d-838f-5cbcc42181d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Int", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"J", "[", "i", "]"}], 
      RowBox[{"J", "[", "j", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.914401362642928*^9, 3.9144013821277313`*^9}, {
  3.918554217450329*^9, 3.918554219010919*^9}, {3.9185542547538633`*^9, 
  3.918554333195037*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ff729e37-9ce0-485a-a1e0-530c09d857e6"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{
  3.9144013829735537`*^9, 3.914569438168215*^9, 3.915817269462863*^9, 
   3.9160853287833147`*^9, 3.917616263885146*^9, 3.917692002010742*^9, 
   3.917949715965584*^9, 3.91795061651516*^9, 3.918129244645813*^9, 
   3.9182035839456787`*^9, 3.918218479471469*^9, 3.918286586103801*^9, 
   3.918299267945174*^9, 3.918313312645046*^9, 3.918315469829986*^9, 
   3.918549417630451*^9, {3.918554258228382*^9, 3.918554274087707*^9}, {
   3.918554322424829*^9, 3.918554333431266*^9}, 3.91880640573944*^9, 
   3.918908464271706*^9, 3.9193269722061167`*^9, 3.919435731017421*^9, 
   3.919505781318226*^9, 3.920032344168914*^9, 3.921657641854219*^9, 
   3.922181982777954*^9, 3.922265267954565*^9, 3.922265816060425*^9, 
   3.922437536661448*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"08780df7-d5a1-4322-a7a2-c3a708f44961"]
}, Open  ]],

Cell["Intersection numbers", "Text",
 CellChangeTimes->{{3.913431191360862*^9, 3.913431198250444*^9}, 
   3.913431229724099*^9},ExpressionUUID->"1076e46b-28ae-4412-bb51-\
bdf1e97c330f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntNums", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dim", ",", "Jvec", ",", "Js", ",", 
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"compute", " ", "dimension", " ", "of", " ", "CY"}], ";", " ", 
      RowBox[{
      "needed", " ", "because", " ", "we", " ", "deal", " ", "with", " ", 
       "CY3", " ", "and", " ", "CY4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"dim", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "wrow", "]"}], "-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"wrow", ",", "wtable"}], "}"}]}], "]"}], "-", 
       RowBox[{"Length", "[", 
        RowBox[{"dtable", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"derivative", " ", "directions"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Jvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "table", " ", "of", " ", "intersections", " ", "we", " ", "want"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"is", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"ii", ",", "dim"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ranges", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "is"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Js", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "is"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Js", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"Js", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "ranges"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"compute", " ", "intersection", " ", "numbers"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Int", "[", 
      RowBox[{"wtable", ",", "dtable", ",", "Js"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.91343119913232*^9, 3.913431329195324*^9}, {
  3.913431424969866*^9, 3.913431438745397*^9}, {3.9134314717630873`*^9, 
  3.9134315206758947`*^9}, {3.913431572874881*^9, 3.913431638369368*^9}, {
  3.913431701146056*^9, 3.913431896870871*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a0e99519-1ec5-489f-8fdd-6f4599812895"],

Cell["Chern classes for CICYs", "Text",
 CellChangeTimes->{{3.913430399034408*^9, 3.913430402261084*^9}, {
  3.9134308552571163`*^9, 
  3.913430856710503*^9}},ExpressionUUID->"211d9e77-92e3-4fbe-bbc4-\
acf50275cfa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChernClasses", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}], ",", 
      RowBox[{"lend", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"dtable", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"expand", " ", "up", " ", "to", " ", "order", " ", "4"}], ",", 
      " ", 
      RowBox[{
      "because", " ", "we", " ", "also", " ", "consider", " ", 
       "fourfolds"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chernpolynomial", "=", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"w", " ", 
               RowBox[{"J", "[", "i", "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"w", ",", 
               RowBox[{"wtable", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"dtable", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                 RowBox[{"J", "[", "i", "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "lend"}], "}"}]}], "]"}]], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"J", "[", "i_", "]"}], "->", 
            RowBox[{"\[Lambda]", " ", 
             RowBox[{"J", "[", "i", "]"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"chernpolynomial", ",", "\[Lambda]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9134304030458603`*^9, 3.91343051004012*^9}, {
   3.913430545549201*^9, 3.91343061679142*^9}, 3.913430919519827*^9, {
   3.913430963427308*^9, 3.9134309796732407`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2066db6e-5c6b-478c-ab19-23afb9c6a1a9"],

Cell["Extract topological data for CY3", "Text",
 CellChangeTimes->{{3.913431902494416*^9, 
  3.913431910362801*^9}},ExpressionUUID->"e10798d4-9f9f-42de-a5fd-\
514280987f35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TopoDataCY3", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"chernclasses", ",", "Jvec", ",", "c2vec", ",", "c3"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "compute", " ", "Chern", " ", "classes", " ", "in", " ", "divisor", " ", 
      "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chernclasses", "=", 
      RowBox[{"ChernClasses", "[", 
       RowBox[{"wtable", ",", "dtable"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "vector", " ", "for", " ", "second", " ", "Chern", " ", "class"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Jvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "wtable", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c2vec", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{
         RowBox[{"chernclasses", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "Jvec"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"third", " ", "Chern", " ", "class"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c3", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{"chernclasses", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "output", "*)"}], " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"c2vec", ",", "c3"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91343094862834*^9, 3.913431151039899*^9}, {
  3.913431912434432*^9, 3.9134319631254*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"159e5061-8151-4ed0-ac72-ca6a9e360742"],

Cell["Extract topological data for CY4", "Text",
 CellChangeTimes->{{3.914319202225004*^9, 
  3.914319207914262*^9}},ExpressionUUID->"5f1be56f-3494-435e-8a9b-\
c7a7bb5f34ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TopoDataCY4", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "chernclasses", ",", "Jvec", ",", "c2mat", ",", "c3vec", ",", "c4", ",", 
      
      RowBox[{"h31", "=", 
       RowBox[{"Length", "[", "wtable", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "compute", " ", "Chern", " ", "classes", " ", "in", " ", "divisor", " ", 
      "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"chernclasses", "=", 
      RowBox[{"ChernClasses", "[", 
       RowBox[{"wtable", ",", "dtable"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "vector", " ", "for", " ", "second", " ", "Chern", " ", "class"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Jvec", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"J", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "h31"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c2mat", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"chernclasses", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"J", "[", "i", "]"}], 
           RowBox[{"J", "[", "j", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "h31"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "h31"}], "}"}]}], "]"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"third", " ", "Chern", " ", "class"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c3vec", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{
         RowBox[{"chernclasses", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "Jvec"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"fourth", " ", "Chern", " ", "class"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"c4", "=", 
      RowBox[{"Int", "[", 
       RowBox[{"wtable", ",", "dtable", ",", 
        RowBox[{"chernclasses", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "output", "*)"}], " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"c2mat", ",", "c3vec", ",", "c4"}], "}"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.9143192116808434`*^9, 3.914319325523885*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"3b83cf16-8ba8-46aa-9318-37c241f0ec00"],

Cell["\<\
For Calabi-Yau threefolds we know the (mirror) h21 from the length of the \
configuration table, and h11 is computed from the third Chern class as\
\>", "Text",
 CellChangeTimes->{{3.914317789356859*^9, 
  3.914317873162265*^9}},ExpressionUUID->"8d3cf51b-b140-42d7-899d-\
0ef241768ee6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H11", "[", 
   RowBox[{"wtable_", ",", "dtable_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Length", "[", "wtable", "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"TopoDataCY3", "[", 
       RowBox[{"wtable", ",", "dtable"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.91431786545816*^9, 3.9143179326973677`*^9}, {
  3.9143183023921337`*^9, 3.914318341104611*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f473cf6d-4b4c-45ed-ade5-e250eb023e0f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fourfold example", "Section",
 CellChangeTimes->{{3.912241564732563*^9, 3.912241574503829*^9}, {
  3.913192060344095*^9, 
  3.91319206253862*^9}},ExpressionUUID->"2518e12f-eab0-40b6-aaad-\
37b583a99852"],

Cell["Here we study flux vacua for the Hulek-Verrill fourfold.", "Text",
 CellChangeTimes->{{3.912241575377527*^9, 3.912241608239629*^9}, {
  3.913192065714321*^9, 
  3.9131920761024847`*^9}},ExpressionUUID->"35db1a65-944e-4828-ba7b-\
900819363357"],

Cell[CellGroupData[{

Cell["Setting up fourfold periods", "Subsection",
 CellChangeTimes->{{3.922265652175817*^9, 
  3.92226565959695*^9}},ExpressionUUID->"910311ab-b8f6-431e-99ec-\
c86a8a83d675"],

Cell[CellGroupData[{

Cell["Topological data", "Subsubsection",
 CellChangeTimes->{{3.913428976172228*^9, 
  3.913428980272161*^9}},ExpressionUUID->"a3bf717c-d37d-4c67-a45c-\
25db0eda7508"],

Cell["Weights and degrees of CICY", "Text",
 CellChangeTimes->{{3.913429024452482*^9, 
  3.913429029961117*^9}},ExpressionUUID->"c8eeb2ba-0365-4185-ab19-\
cf97b4235178"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"h31", "=", 
  RowBox[{"Length", "[", "wtable", "]"}]}]}], "Input",
 CellChangeTimes->{{3.913428981720236*^9, 3.9134290225702963`*^9}, {
   3.91343197379275*^9, 3.9134319763655*^9}, {3.9134345452594767`*^9, 
   3.9134345600747747`*^9}, {3.914317949661872*^9, 3.914317954234397*^9}, 
   3.914318358921897*^9, {3.9143190326531353`*^9, 3.914319044080687*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f4bd3b05-ab4a-46a7-835d-25842ae1fc97"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.9143179547208548`*^9, {3.914318324393943*^9, 3.914318359434367*^9}, 
   3.914319044576778*^9, 3.914319813036153*^9, 3.914569381531358*^9, 
   3.914569442872663*^9, 3.917616267248027*^9, 3.9176918868679237`*^9, 
   3.917692003756102*^9, 3.917950643078247*^9, 3.9181292473045397`*^9, 
   3.91820358596869*^9, 3.9182184831398163`*^9, {3.9182865874680443`*^9, 
   3.918286599521348*^9}, 3.918299269518066*^9, 3.918313388499777*^9, 
   3.918315472525709*^9, 3.918549419504377*^9, 3.918806405857971*^9, 
   3.91890847196039*^9, 3.9193269746471024`*^9, {3.9194357244769*^9, 
   3.9194357325830917`*^9}, 3.9195057841840677`*^9, 3.9200323476493177`*^9, 
   3.9216613883503036`*^9, 3.9221834231952667`*^9, 3.9222652679989567`*^9, 
   3.9222658177445583`*^9, 3.9224375367092257`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"724eb4d2-fa58-4406-b4a1-a3e04d0307d2"]
}, Open  ]],

Cell["Intersection numbers", "Text",
 CellChangeTimes->{{3.9134319776601562`*^9, 
  3.9134319819585238`*^9}},ExpressionUUID->"471d4586-f44e-4347-99c2-\
05117cce484d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]s", "=", 
   RowBox[{"IntNums", "[", 
    RowBox[{"wtable", ",", "dtable"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913431995458959*^9}, {
   3.913434293062388*^9, 3.9134342939590883`*^9}, 3.913434521357442*^9, 
   3.914319046777821*^9, 3.914319130858665*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"0fd7d0da-0967-49f8-924d-059000010bd1"],

Cell["Chern classes", "Text",
 CellChangeTimes->{{3.913431999755896*^9, 3.913432006618885*^9}, {
  3.914319153191436*^9, 
  3.914319155294345*^9}},ExpressionUUID->"6fd2b52f-e1cf-4377-9407-\
fb3de0b33008"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chernclasses", "=", 
   RowBox[{"ChernClasses", "[", 
    RowBox[{"wtable", ",", "dtable"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"topodata", "=", 
  RowBox[{"TopoDataCY4", "[", 
   RowBox[{"wtable", ",", "dtable"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.913431982574327*^9, 3.913432016313425*^9}, {
  3.913434302779169*^9, 3.913434304095913*^9}, {3.913434489808962*^9, 
  3.913434575613186*^9}, {3.914319158274704*^9, 3.9143191789004908`*^9}, {
  3.914319335083969*^9, 3.914319342546687*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2ac51ecd-d584-42ac-80d5-5c784410a6da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "24", ",", "24", ",", "24", ",", "24", ",", "24"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "0", ",", "24", ",", "24", ",", "24", ",", "24"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "24", ",", "0", ",", "24", ",", "24", ",", "24"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "24", ",", "24", ",", "0", ",", "24", ",", "24"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "24", ",", "24", ",", "24", ",", "0", ",", "24"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "24", ",", "24", ",", "24", ",", "24", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "80"}], ",", 
     RowBox[{"-", "80"}], ",", 
     RowBox[{"-", "80"}], ",", 
     RowBox[{"-", "80"}], ",", 
     RowBox[{"-", "80"}], ",", 
     RowBox[{"-", "80"}]}], "}"}], ",", "720"}], "}"}]], "Output",
 CellChangeTimes->{3.914319345054407*^9, 3.9143198269409924`*^9, 
  3.914569398482572*^9, 3.91456945680814*^9, 3.91761628086307*^9, 
  3.9176918869260817`*^9, 3.917692017298155*^9, 3.917950656474024*^9, 
  3.9181292606035833`*^9, 3.918203599143587*^9, 3.918218496455123*^9, 
  3.9182866123545732`*^9, 3.9182992828733673`*^9, 3.918313401780719*^9, 
  3.91831548589189*^9, 3.9185494328589973`*^9, 3.918806419622941*^9, 
  3.918908487277794*^9, 3.919326987918165*^9, 3.919435746954053*^9, 
  3.919505797460369*^9, 3.920032361010521*^9, 3.92166140232896*^9, 
  3.922183437681728*^9, 3.922265282061192*^9, 3.922265831490975*^9, 
  3.922437550283255*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"d0d8cb6e-3698-49a9-9e75-02d1689180ba"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fourfold periods", "Subsubsection",
 CellChangeTimes->{{3.912235275846221*^9, 3.912235276422533*^9}, {
  3.913192232467925*^9, 
  3.91319223414995*^9}},ExpressionUUID->"07f6d679-e30e-4ea4-a939-\
9a4678e8a5ae"],

Cell["\<\
Here we set up the periods. The combinatorial symbol of the fundamental \
period is given by\
\>", "Text",
 CellChangeTimes->{{3.912235251319265*^9, 3.9122352661100683`*^9}, {
  3.912235305811754*^9, 
  3.912235318738764*^9}},ExpressionUUID->"5aa9c88f-8306-496e-b5ce-\
6d576ba28200"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dim", "=", "6"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coef", "[", "ns_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"Total", "[", "ns", "]"}], "+", "1"}], "]"}], "2"], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"nn", "+", "1"}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Coef", "[", "ns", "]"}]}], "Input",
 CellChangeTimes->{{3.912235319722858*^9, 3.912235319908743*^9}, {
  3.9122356585445957`*^9, 3.912235789944367*^9}, {3.912238309572742*^9, 
  3.9122383492081842`*^9}, {3.9122414655193443`*^9, 3.9122415230243263`*^9}, {
  3.912241555356329*^9, 3.91224155657158*^9}, {3.912241611660713*^9, 
  3.912241632583893*^9}, {3.912247066339684*^9, 3.912247066521554*^9}, {
  3.91224712572582*^9, 3.9122471302901*^9}, {3.9131767333278008`*^9, 
  3.913176734561593*^9}, {3.913192237327551*^9, 3.913192237508872*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"137df43a-8971-4407-be43-c7e0e5ebdd8d"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"n", "[", "1", "]"}], "+", 
     RowBox[{"n", "[", "2", "]"}], "+", 
     RowBox[{"n", "[", "3", "]"}], "+", 
     RowBox[{"n", "[", "4", "]"}], "+", 
     RowBox[{"n", "[", "5", "]"}], "+", 
     RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "1", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "2", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "3", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "4", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.9122357904699793`*^9, {3.9122383322491713`*^9, 3.912238369040471*^9}, {
   3.912241480717688*^9, 3.912241508109961*^9}, {3.912241625375177*^9, 
   3.9122416337243834`*^9}, 3.912241742743021*^9, 3.9122470685663433`*^9, 
   3.912247132629362*^9, 3.913175800179579*^9, 3.913192168762697*^9, {
   3.91319223592367*^9, 3.913192237990032*^9}, 3.9131934837160397`*^9, 
   3.9131985930972223`*^9, 3.9132699935275583`*^9, 3.913289364701899*^9, {
   3.914011162348556*^9, 3.9140111814462633`*^9}, {3.9143197996763353`*^9, 
   3.914319826973918*^9}, 3.9145693985098457`*^9, 3.914569456872932*^9, 
   3.917616280889893*^9, 3.917691886944016*^9, 3.9176920173272057`*^9, 
   3.9179506565071383`*^9, 3.91795097034575*^9, 3.918129260637641*^9, 
   3.918203599164736*^9, 3.9182184964856052`*^9, 3.918286612382553*^9, 
   3.91829928291364*^9, 3.9183134018205147`*^9, 3.918315485942618*^9, 
   3.918549432889497*^9, 3.9188064197038813`*^9, 3.919326988198833*^9, 
   3.919435770405789*^9, 3.91950579749146*^9, 3.920032361050589*^9, 
   3.921661405093337*^9, 3.9221973842189703`*^9, 3.922265282125066*^9, 
   3.922265831556128*^9, 3.922437550303624*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"df5144a2-989a-4e54-9d2c-254dde9421b8"]
}, Open  ]],

Cell["Summation range", "Text",
 CellChangeTimes->{{3.912241352367507*^9, 
  3.912241355220364*^9}},ExpressionUUID->"fdb6e0b2-500c-4ac0-83e6-\
aa2bf710e34c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nn", ",", "0", ",", "ord"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nn", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nn", ",", "ns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Phi", "[", "ns_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["\[Phi]", "i"], ")"}], 
      RowBox[{"ns", "[", 
       RowBox[{"[", "i", "]"}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "ns", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.912241356485886*^9, 3.912241398246364*^9}, {
  3.912241615999758*^9, 3.912241616484379*^9}, {3.913176736508984*^9, 
  3.913176737390456*^9}, {3.913193509780528*^9, 3.913193526279387*^9}, {
  3.913193988277693*^9, 3.9131939943690147`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"c76b4254-e939-4d7c-bb45-8f3cdb0e9a46"],

Cell["Fundamental period", "Text",
 CellChangeTimes->{{3.91223579823525*^9, 
  3.912235800729121*^9}},ExpressionUUID->"777b85b3-2d5d-4df6-96a0-\
35c3ca5e7f3f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]s", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"\[Rho]", ",", "dim"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "->", "0"}], ")"}], "&"}], "/@", "\[Rho]s"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pifund", "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coef", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
       RowBox[{"Phi", "[", 
        RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{
   RowBox[{"NExpand", "[", 
    RowBox[{
     RowBox[{"pifund", "/.", "rep\[Rho]"}], ",", "ord"}], "]"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.912235801925506*^9, 3.9122358021112423`*^9}, {
  3.912241335490243*^9, 3.912241420205634*^9}, {3.912241451995438*^9, 
  3.912241456572672*^9}, {3.9122415149666224`*^9, 3.912241551285205*^9}, {
  3.91224175015723*^9, 3.912241776983906*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"9bd96b72-3114-4176-b37c-83f86e8c1276"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubsuperscriptBox["\[Phi]", "1", "2"], "+", 
  SubsuperscriptBox["\[Phi]", "2", "2"], "+", 
  SubscriptBox["\[Phi]", "3"], "+", 
  SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
  SubscriptBox["\[Phi]", "4"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "4"]}], "+", 
  SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
  SubscriptBox["\[Phi]", "5"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  SubsuperscriptBox["\[Phi]", "5", "2"], "+", 
  SubscriptBox["\[Phi]", "6"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "5"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  SubsuperscriptBox["\[Phi]", "6", "2"], "+", 
  RowBox[{
   SubscriptBox["\[Phi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "3"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "4"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "5"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "6"]}]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["\[Phi]", "1"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "2"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "3"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "4"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "5"]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[Phi]", "6"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.912241548412244*^9, 3.9122415517283916`*^9}, 
   3.9122416366339703`*^9, {3.912241745779895*^9, 3.912241777565557*^9}, 
   3.912247068796249*^9, 3.912247132715118*^9, 3.913175803319353*^9, 
   3.9131921718758373`*^9, 3.913192242654614*^9, 3.913193537714541*^9, 
   3.913198595514989*^9, 3.9132699986762733`*^9, 3.9132893648707457`*^9, {
   3.9140111633472977`*^9, 3.914011181616959*^9}, {3.9143198005689373`*^9, 
   3.914319827132247*^9}, 3.9145693987115107`*^9, 3.914569457011552*^9, 
   3.917616281025031*^9, 3.917691887816346*^9, 3.917692017463105*^9, 
   3.9179506566401167`*^9, 3.91795097050811*^9, 3.9181292607769623`*^9, 
   3.918203599290502*^9, 3.9182184966129208`*^9, 3.918286612513955*^9, 
   3.918299283041401*^9, 3.918313401954311*^9, 3.918315486072363*^9, 
   3.9185494330228987`*^9, 3.918806419834784*^9, 3.919326988325561*^9, 
   3.91943577058587*^9, 3.919505797625902*^9, 3.9200323611804028`*^9, 
   3.921661405263294*^9, 3.922197384412657*^9, 3.922265282264722*^9, 
   3.922265831689705*^9, 3.9224375504313717`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"63af3607-0bdf-43b2-b7f2-35e1ab84ce26"]
}, Open  ]],

Cell["\<\
Derivatives with respect to \[Rho] we use to build other periods later\
\>", "Text",
 CellChangeTimes->{{3.9122425163344193`*^9, 3.912242523687001*^9}, {
  3.912242555568137*^9, 3.912242558870268*^9}, {3.913175817106414*^9, 
  3.9131758200867147`*^9}},ExpressionUUID->"93c3a9b9-ed5b-46a0-a120-\
2627e89d8ddc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"coefficient", " ", "from", " ", "single", " ", "derivative"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"coef1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Coefficient", " ", "from", " ", "double", " ", "\[Rho]", " ", 
      RowBox[{"derivative", ".", " ", 
       RowBox[{"Note", ":", " ", 
        RowBox[{"we", " ", "simplify", " ", "the", " ", "polyGamma"}]}]}]}], 
     ",", " ", 
     RowBox[{
     "as", " ", "it", " ", "contains", " ", "a", " ", "contribution", " ", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "/", "6"}], " ", "it", " ", "should", 
      " ", "not", " ", "have"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef12", "=", 
     RowBox[{
      RowBox[{"coef12", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
          RowBox[{"0", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Coefficient", " ", "from", " ", "triple", " ", "\[Rho]", " ", 
      RowBox[{"derivative", ".", " ", "Note"}]}], ",", " ", 
     RowBox[{
     "we", " ", "simplify", " ", "the", " ", "other", " ", "polyGamma", " ", 
      "as", " ", "well"}], ",", " ", 
     RowBox[{"as", " ", "it", " ", "contains", " ", "a", " ", "2", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"coef123", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coef", "[", 
          RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
         RowBox[{"Phi", "[", 
          RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
        RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
        RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
        RowBox[{"\[Rho]", "[", "3", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
      "FullSimplify"}]}], "\[IndentingNewLine]", 
   RowBox[{"coef123", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"coef123", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", "x_"}], "]"}], "->", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
           RowBox[{"0", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", "x_"}], "]"}], "->", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
          RowBox[{"0", " ", "2", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", "x_"}], "]"}], "->", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"x", "-", "1"}], ",", "1"}], "]"}], "-", 
         RowBox[{"0", " ", "EulerGamma"}]}]}], "}"}]}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Coefficient", " ", "from", " ", "triple", " ", "\[Rho]", " ", 
      RowBox[{"derivative", ".", " ", "Note"}]}], ",", " ", 
     RowBox[{
     "we", " ", "simplify", " ", "the", " ", "other", " ", "polyGamma", " ", 
      "as", " ", "well"}], ",", " ", 
     RowBox[{"as", " ", "it", " ", "contains", " ", "a", " ", "2", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef1234", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coef", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}], 
          RowBox[{"Phi", "[", 
           RowBox[{"ns", "+", "\[Rho]s"}], "]"}]}], ",", 
         RowBox[{"\[Rho]", "[", "1", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "2", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "3", "]"}], ",", 
         RowBox[{"\[Rho]", "[", "4", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "//",
       "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coef1234", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"coef1234", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", "x_"}], "]"}], "->", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"x", "-", "1"}], ",", "2"}], "]"}]}], "+", 
             RowBox[{"0", " ", 
              FractionBox[
               SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PolyGamma", "[", 
            RowBox[{"2", ",", "x_"}], "]"}], "->", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"x", "-", "1"}], ",", "3"}], "]"}]}], "-", 
            RowBox[{"0", " ", "2", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "x_"}], "]"}], "->", 
          RowBox[{
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"x", "-", "1"}], ",", "1"}], "]"}], "-", 
           RowBox[{"0", " ", "EulerGamma"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"3", ",", "x_"}], "]"}], "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"x", "-", "1"}], ",", "4"}], "]"}]}], "+", 
           RowBox[{"0", 
            FractionBox[
             SuperscriptBox["\[Pi]", "4"], "15"]}]}], ")"}]}], "}"}]}], "//", 
      "Simplify"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"do", " ", "not", " ", "display"}], ",", " ", 
     RowBox[{
     "as", " ", "expression", " ", "is", " ", "not", " ", "illuminating"}]}], 
    " ", "*)"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQHXLtzmomtbeOHaW314HoDzzPv4PojDSTPyA65+9y
OWYg/c71rDyI/ifzKAVER7FtzwTR9lclW0D0peryDhAdy3FkKoium34cTC8V
ic+8pP7W8aDb9ywQfco/sxFEK+VUTwfR2dfmzAfRV0rXLwHRd058Wg+iheLb
NoHoAxcvGF8G0u9EJUxB9PaZ1kafgLSeyExjEH1rH2/8DyCdctqrBETvTfyx
GkTLLJu8BkQrBS0/BKJfdW4F08c4ki6BaB/3ejCdZHfoNojeMfk2mFbU5/z3
F0iXBDly/gPSR9adTwPRcfrNGSD6XtiKSSD6/OmqmSCa51bGARBt9vMSmPbo
uXMXRMtO8LwPogGcT7hC
  "],
 CellLabel->"In[49]:=",ExpressionUUID->"4149c01c-668c-4a15-8d7b-96377143782a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}], "+", 
       RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "2"], "]"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            SubscriptBox["\[Phi]", "1"], "]"}]}], " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["\[Phi]", "2"], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "3", "]"}]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              SubscriptBox["\[Phi]", "2"], "]"}], " ", 
             RowBox[{"Log", "[", 
              SubscriptBox["\[Phi]", "3"], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Log", "[", 
              SubscriptBox["\[Phi]", "1"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "2"], "]"}], "+", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "1"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "2"], "]"}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "3", "]"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "1"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "2"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"n", "[", "1", "]"}], "+", 
              RowBox[{"n", "[", "2", "]"}], "+", 
              RowBox[{"n", "[", "3", "]"}], "+", 
              RowBox[{"n", "[", "4", "]"}], "+", 
              RowBox[{"n", "[", "5", "]"}], "+", 
              RowBox[{"n", "[", "6", "]"}]}]}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "3", "]"}]}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"n", "[", "1", "]"}], "+", 
              RowBox[{"n", "[", "2", "]"}], "+", 
              RowBox[{"n", "[", "3", "]"}], "+", 
              RowBox[{"n", "[", "4", "]"}], "+", 
              RowBox[{"n", "[", "5", "]"}], "+", 
              RowBox[{"n", "[", "6", "]"}]}]}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"n", "[", "1", "]"}], "+", 
              RowBox[{"n", "[", "2", "]"}], "+", 
              RowBox[{"n", "[", "3", "]"}], "+", 
              RowBox[{"n", "[", "4", "]"}], "+", 
              RowBox[{"n", "[", "5", "]"}], "+", 
              RowBox[{"n", "[", "6", "]"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "1", "]"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{"n", "[", "2", "]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{
                    RowBox[{"n", "[", "1", "]"}], "+", 
                    RowBox[{"n", "[", "2", "]"}], "+", 
                    RowBox[{"n", "[", "3", "]"}], "+", 
                    RowBox[{"n", "[", "4", "]"}], "+", 
                    RowBox[{"n", "[", "5", "]"}], "+", 
                    RowBox[{"n", "[", "6", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["\[Phi]", "2"], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{"n", "[", "3", "]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{
                    RowBox[{"n", "[", "1", "]"}], "+", 
                    RowBox[{"n", "[", "2", "]"}], "+", 
                    RowBox[{"n", "[", "3", "]"}], "+", 
                    RowBox[{"n", "[", "4", "]"}], "+", 
                    RowBox[{"n", "[", "5", "]"}], "+", 
                    RowBox[{"n", "[", "6", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"n", "[", "1", "]"}], "+", 
                RowBox[{"n", "[", "2", "]"}], "+", 
                RowBox[{"n", "[", "3", "]"}], "+", 
                RowBox[{"n", "[", "4", "]"}], "+", 
                RowBox[{"n", "[", "5", "]"}], "+", 
                RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "2", "]"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{"n", "[", "3", "]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{
                    RowBox[{"n", "[", "1", "]"}], "+", 
                    RowBox[{"n", "[", "2", "]"}], "+", 
                    RowBox[{"n", "[", "3", "]"}], "+", 
                    RowBox[{"n", "[", "4", "]"}], "+", 
                    RowBox[{"n", "[", "5", "]"}], "+", 
                    RowBox[{"n", "[", "6", "]"}]}], "]"}]}], "+", 
                 RowBox[{"Log", "[", 
                  SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Log", "[", 
                  SubscriptBox["\[Phi]", "1"], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"n", "[", "1", "]"}], "+", 
                    RowBox[{"n", "[", "2", "]"}], "+", 
                    RowBox[{"n", "[", "3", "]"}], "+", 
                    RowBox[{"n", "[", "4", "]"}], "+", 
                    RowBox[{"n", "[", "5", "]"}], "+", 
                    RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}]}], ")"}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"n", "[", "1", "]"}], "+", 
                RowBox[{"n", "[", "2", "]"}], "+", 
                RowBox[{"n", "[", "3", "]"}], "+", 
                RowBox[{"n", "[", "4", "]"}], "+", 
                RowBox[{"n", "[", "5", "]"}], "+", 
                RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "1"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "2"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "3", "]"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "+", 
          RowBox[{"n", "[", "1", "]"}], "+", 
          RowBox[{"n", "[", "2", "]"}], "+", 
          RowBox[{"n", "[", "3", "]"}], "+", 
          RowBox[{"n", "[", "4", "]"}], "+", 
          RowBox[{"n", "[", "5", "]"}], "+", 
          RowBox[{"n", "[", "6", "]"}]}]}], "]"}]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Phi]", "1", 
     RowBox[{"n", "[", "1", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "2", 
     RowBox[{"n", "[", "2", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "3", 
     RowBox[{"n", "[", "3", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "4", 
     RowBox[{"n", "[", "4", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "5", 
     RowBox[{"n", "[", "5", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "6", 
     RowBox[{"n", "[", "6", "]"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "3", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "4", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.91328163872876*^9, 3.913282380949627*^9, {3.91328272418337*^9, 
   3.913282764905807*^9}, 3.913283087759261*^9, 3.913283335827108*^9, 
   3.913289374800609*^9, {3.9140111721262608`*^9, 3.914011189822994*^9}, {
   3.914319808930187*^9, 3.9143198354658318`*^9}, 3.9145694076557837`*^9, 
   3.91456946562989*^9, 3.917616289559054*^9, 3.9176918967775927`*^9, 
   3.91769202555796*^9, 3.917950664628977*^9, 3.917950978763721*^9, 
   3.918129269122411*^9, 3.918203607320909*^9, 3.91821850469232*^9, 
   3.918286620647903*^9, 3.918299291218273*^9, 3.918313409959268*^9, 
   3.9183154942028837`*^9, 3.918549441264773*^9, 3.918806427955814*^9, 
   3.9193269963437777`*^9, 3.9194357785463057`*^9, 3.9195058056927853`*^9, 
   3.9200323693303423`*^9, 3.921661413507595*^9, 3.922197393717799*^9, 
   3.922265290509063*^9, 3.9222658396973543`*^9, 3.922437558404293*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"b05f0f22-990b-44e2-9816-d2c3d3c5b69b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}], "+", 
       RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", "1", "]"}], "+", 
          RowBox[{"n", "[", "2", "]"}], "+", 
          RowBox[{"n", "[", "3", "]"}], "+", 
          RowBox[{"n", "[", "4", "]"}], "+", 
          RowBox[{"n", "[", "5", "]"}], "+", 
          RowBox[{"n", "[", "6", "]"}]}], ",", "3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "2"], "]"}], " ", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", "[", "3", "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", "[", "3", "]"}], "]"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}], ",", "2"}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"n", "[", "1", "]"}], "+", 
            RowBox[{"n", "[", "2", "]"}], "+", 
            RowBox[{"n", "[", "3", "]"}], "+", 
            RowBox[{"n", "[", "4", "]"}], "+", 
            RowBox[{"n", "[", "5", "]"}], "+", 
            RowBox[{"n", "[", "6", "]"}]}], "]"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}], ",", "2"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", "[", "3", "]"}], "]"}], " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["\[Phi]", "1"], "]"}], " ", 
          RowBox[{"Log", "[", 
           SubscriptBox["\[Phi]", "2"], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", "[", "3", "]"}], "]"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"n", "[", "1", "]"}], "+", 
            RowBox[{"n", "[", "2", "]"}], "+", 
            RowBox[{"n", "[", "3", "]"}], "+", 
            RowBox[{"n", "[", "4", "]"}], "+", 
            RowBox[{"n", "[", "5", "]"}], "+", 
            RowBox[{"n", "[", "6", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "1"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "2"], "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "1"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "2"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", "[", "1", "]"}], "+", 
             RowBox[{"n", "[", "2", "]"}], "+", 
             RowBox[{"n", "[", "3", "]"}], "+", 
             RowBox[{"n", "[", "4", "]"}], "+", 
             RowBox[{"n", "[", "5", "]"}], "+", 
             RowBox[{"n", "[", "6", "]"}]}], ",", "2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "1"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "2"], "]"}], "+", 
            RowBox[{"Log", "[", 
             SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", "[", "2", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"n", "[", "1", "]"}], "+", 
                RowBox[{"n", "[", "2", "]"}], "+", 
                RowBox[{"n", "[", "3", "]"}], "+", 
                RowBox[{"n", "[", "4", "]"}], "+", 
                RowBox[{"n", "[", "5", "]"}], "+", 
                RowBox[{"n", "[", "6", "]"}]}], ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{
                  RowBox[{"n", "[", "1", "]"}], "+", 
                  RowBox[{"n", "[", "2", "]"}], "+", 
                  RowBox[{"n", "[", "3", "]"}], "+", 
                  RowBox[{"n", "[", "4", "]"}], "+", 
                  RowBox[{"n", "[", "5", "]"}], "+", 
                  RowBox[{"n", "[", "6", "]"}]}], "]"}]}], "+", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "1"], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{"n", "[", "3", "]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{
                  RowBox[{"n", "[", "1", "]"}], "+", 
                  RowBox[{"n", "[", "2", "]"}], "+", 
                  RowBox[{"n", "[", "3", "]"}], "+", 
                  RowBox[{"n", "[", "4", "]"}], "+", 
                  RowBox[{"n", "[", "5", "]"}], "+", 
                  RowBox[{"n", "[", "6", "]"}]}], "]"}]}], "+", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", "[", "1", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"n", "[", "1", "]"}], "+", 
                RowBox[{"n", "[", "2", "]"}], "+", 
                RowBox[{"n", "[", "3", "]"}], "+", 
                RowBox[{"n", "[", "4", "]"}], "+", 
                RowBox[{"n", "[", "5", "]"}], "+", 
                RowBox[{"n", "[", "6", "]"}]}], ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{"n", "[", "2", "]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{
                  RowBox[{"n", "[", "1", "]"}], "+", 
                  RowBox[{"n", "[", "2", "]"}], "+", 
                  RowBox[{"n", "[", "3", "]"}], "+", 
                  RowBox[{"n", "[", "4", "]"}], "+", 
                  RowBox[{"n", "[", "5", "]"}], "+", 
                  RowBox[{"n", "[", "6", "]"}]}], "]"}]}], "+", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "2"], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{"n", "[", "3", "]"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{
                  RowBox[{"n", "[", "1", "]"}], "+", 
                  RowBox[{"n", "[", "2", "]"}], "+", 
                  RowBox[{"n", "[", "3", "]"}], "+", 
                  RowBox[{"n", "[", "4", "]"}], "+", 
                  RowBox[{"n", "[", "5", "]"}], "+", 
                  RowBox[{"n", "[", "6", "]"}]}], "]"}]}], "+", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"n", "[", "1", "]"}], "+", 
            RowBox[{"n", "[", "2", "]"}], "+", 
            RowBox[{"n", "[", "3", "]"}], "+", 
            RowBox[{"n", "[", "4", "]"}], "+", 
            RowBox[{"n", "[", "5", "]"}], "+", 
            RowBox[{"n", "[", "6", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              SubscriptBox["\[Phi]", "2"], "]"}], " ", 
             RowBox[{"Log", "[", 
              SubscriptBox["\[Phi]", "3"], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Log", "[", 
              SubscriptBox["\[Phi]", "1"], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "2"], "]"}], "+", 
               RowBox[{"Log", "[", 
                SubscriptBox["\[Phi]", "3"], "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    SubsuperscriptBox["\[Phi]", "1", 
     RowBox[{"n", "[", "1", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "2", 
     RowBox[{"n", "[", "2", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "3", 
     RowBox[{"n", "[", "3", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "4", 
     RowBox[{"n", "[", "4", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "5", 
     RowBox[{"n", "[", "5", "]"}]], " ", 
    SubsuperscriptBox["\[Phi]", "6", 
     RowBox[{"n", "[", "6", "]"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "3", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "4", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "5", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"n", "[", "6", "]"}]}], "]"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.91328163872876*^9, 3.913282380949627*^9, {3.91328272418337*^9, 
   3.913282764905807*^9}, 3.913283087759261*^9, 3.913283335827108*^9, 
   3.913289374800609*^9, {3.9140111721262608`*^9, 3.914011189822994*^9}, {
   3.914319808930187*^9, 3.9143198354658318`*^9}, 3.9145694076557837`*^9, 
   3.91456946562989*^9, 3.917616289559054*^9, 3.9176918967775927`*^9, 
   3.91769202555796*^9, 3.917950664628977*^9, 3.917950978763721*^9, 
   3.918129269122411*^9, 3.918203607320909*^9, 3.91821850469232*^9, 
   3.918286620647903*^9, 3.918299291218273*^9, 3.918313409959268*^9, 
   3.9183154942028837`*^9, 3.918549441264773*^9, 3.918806427955814*^9, 
   3.9193269963437777`*^9, 3.9194357785463057`*^9, 3.9195058056927853`*^9, 
   3.9200323693303423`*^9, 3.921661413507595*^9, 3.922197393717799*^9, 
   3.922265290509063*^9, 3.9222658396973543`*^9, 3.922437558498242*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"501ce26f-45f2-4739-8866-df7946690745"]
}, Open  ]],

Cell["Put together periods", "Text",
 CellChangeTimes->{{3.9122414255854397`*^9, 3.9122414286243668`*^9}, {
  3.912242529128441*^9, 
  3.912242531088146*^9}},ExpressionUUID->"43f279bc-acfd-4b91-b00e-\
834a3dd3454b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"single", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], "coef1"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi1", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi1", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"doubly", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef12", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi12", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi12", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"triply", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi123", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef123", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi123", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi123", ",", "ord"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"quadruply", " ", "logarithmic", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi1234", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "4"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef1234", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", "list1"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pi1234", "=", 
     RowBox[{"NExpand", "[", 
      RowBox[{"pi1234", ",", "1"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.912241432867106*^9, 3.9122414470631237`*^9}, {
   3.9122417676067047`*^9, 3.912241990673215*^9}, 3.912242525388113*^9, {
   3.912242563561378*^9, 3.9122425942371607`*^9}, {3.9122428816687193`*^9, 
   3.9122428999848547`*^9}, {3.912244335532688*^9, 3.9122443767705936`*^9}, {
   3.912244431646996*^9, 3.912244445582554*^9}, 3.912244485448247*^9, {
   3.912244549257259*^9, 3.912244574135642*^9}, {3.9131928561075163`*^9, 
   3.913192882423039*^9}, {3.9131929681970987`*^9, 3.913192970834691*^9}, {
   3.913193047233932*^9, 3.913193077555146*^9}, {3.9131939219789352`*^9, 
   3.913193922879211*^9}, {3.913194002710658*^9, 3.913194007671192*^9}, {
   3.913257675000112*^9, 3.9132576893655977`*^9}, {3.913270228402998*^9, 
   3.91327022871062*^9}, {3.913270782909616*^9, 3.913270802120038*^9}, {
   3.9132708691204844`*^9, 3.913270870204298*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"1f526e10-47a1-49f8-8a3c-e821000552c6"],

Cell["Linear period", "Text",
 CellChangeTimes->{{3.913270230321558*^9, 
  3.913270232445345*^9}},ExpressionUUID->"7ef35f19-51e8-4d8e-8c0a-\
4dfceea18d6d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"swap", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "i"], "->", 
      SubscriptBox["\[Phi]", "j"]}], ",", 
     RowBox[{
      SubscriptBox["\[Phi]", "j"], "->", 
      SubscriptBox["\[Phi]", "i"]}]}], "}"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"all", " ", "periods", " ", "with", " ", "non"}], "-", 
    RowBox[{"zero", " ", "upper", " ", "index", " ", 
     RowBox[{"(", 
      RowBox[{"single", "-", 
       RowBox[{"log", " ", "periods"}]}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piu", "[", "i_", "]"}], ":=", 
   RowBox[{"pi1", "/.", 
    RowBox[{"swap", "[", 
     RowBox[{"i", ",", "1"}], "]"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{
   RowBox[{"piu", "[", "1", "]"}], ",", "1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.913270239799549*^9, 3.9132702456097527`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"81eeda01-b213-4f75-91c9-14f07215dcfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Log", "[", 
      SubscriptBox["\[Phi]", "1"], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "1"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "5"]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Phi]", "6"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "1"], "]"}], " ", 
       SubscriptBox["\[Phi]", "6"]}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{
  3.91327025365441*^9, 3.91327069890042*^9, 3.9132708896330423`*^9, 
   3.913271038570315*^9, 3.91328166157898*^9, 3.913282406910899*^9, 
   3.913282795464161*^9, 3.913283137042499*^9, 3.91328336174397*^9, 
   3.913289385353415*^9, {3.9140111730940447`*^9, 3.9140111964544077`*^9}, 
   3.9143198099225883`*^9, 3.914319842307818*^9, 3.914569415671123*^9, 
   3.9145694727024*^9, 3.9176162963305607`*^9, 3.91769189777337*^9, 
   3.917692032257147*^9, 3.917950671285613*^9, 3.917950982757222*^9, 
   3.918129276184408*^9, 3.918203614086965*^9, 3.9182185114021053`*^9, 
   3.918286627386791*^9, 3.918299297940137*^9, 3.918313416628861*^9, 
   3.918315500969261*^9, 3.918549448048513*^9, 3.918806434751224*^9, 
   3.919327003039668*^9, 3.919435785237083*^9, 3.9195058124256*^9, 
   3.920032376101317*^9, 3.921661421135757*^9, 3.922197418542161*^9, 
   3.9222652973869963`*^9, 3.922265846386841*^9, 3.922437565064316*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"9645a089-7972-4a31-b20a-3aef4631ad8b"]
}, Open  ]],

Cell["Quadratic period", "Text",
 CellChangeTimes->{{3.913200337301712*^9, 3.913200339603904*^9}, {
  3.913257725029727*^9, 3.913257726437179*^9}, {3.913270251928606*^9, 
  3.913270254112118*^9}},ExpressionUUID->"cebcda22-f022-4936-a71f-\
01653ad9dcf0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pimid", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "sum", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sum", "=", 
      RowBox[{"2", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pi12", "/.", 
           RowBox[{"swap", "[", 
            RowBox[{"l", ",", "2"}], "]"}]}], "/.", 
          RowBox[{"swap", "[", 
           RowBox[{"k", ",", "1"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "3", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"k", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sum", "/.", 
         RowBox[{"swap", "[", 
          RowBox[{"j", ",", "2"}], "]"}]}], "/.", 
        RowBox[{"swap", "[", 
         RowBox[{"i", ",", "1"}], "]"}]}], ")"}], "+", "pi0"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{
   RowBox[{"pimid", "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.913257760070733*^9, 3.9132577693601217`*^9}, {
   3.913270320638671*^9, 3.913270320784831*^9}, 3.91327036867522*^9, {
   3.9132704262469673`*^9, 3.913270428345695*^9}, {3.91328180820916*^9, 
   3.913281839416583*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"db487c2d-4683-4eeb-a688-3bf0e780d46a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{{3.913257762466058*^9, 3.913257770412037*^9}, {
   3.913270311116239*^9, 3.913270321015538*^9}, 3.913270369245884*^9, 
   3.91327042957076*^9, 3.913270699436412*^9, 3.9132708911918917`*^9, 
   3.913271039983014*^9, 3.913281662174007*^9, 3.913281842649611*^9, 
   3.913282407447569*^9, 3.913282797501865*^9, 3.9132831377832947`*^9, 
   3.913283362520528*^9, 3.91328938581866*^9, {3.914011173298677*^9, 
   3.91401119688445*^9}, 3.914319810129973*^9, 3.914319842756445*^9, 
   3.914569416165944*^9, 3.914569473165617*^9, 3.917616296762189*^9, 
   3.917691897945764*^9, 3.917692032686886*^9, 3.917950671711639*^9, 
   3.917950982776305*^9, 3.918129276650874*^9, 3.9182036145259123`*^9, 
   3.9182185118336143`*^9, 3.918286627825265*^9, 3.918299298375008*^9, 
   3.9183134170614223`*^9, 3.918315501398497*^9, 3.918549448500606*^9, 
   3.918806435200986*^9, 3.9193270034698057`*^9, 3.91943578566504*^9, 
   3.9195058128581963`*^9, 3.9200323765380774`*^9, 3.9216614215741034`*^9, 
   3.922197419113359*^9, 3.9222652978296413`*^9, 3.9222658468154383`*^9, 
   3.92243756549225*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"1dfe28ad-2369-4677-8ee6-521cfa1258b9"]
}, Open  ]],

Cell["Cubic period", "Text",
 CellChangeTimes->{{3.9132577802292213`*^9, 
  3.913257785111342*^9}},ExpressionUUID->"bc2825e2-04e7-49ee-9ddf-\
2b46a687c625"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pid1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "pi123"}], "/.", 
         RowBox[{"swap", "[", 
          RowBox[{"j", ",", "3"}], "]"}]}], "/.", 
        RowBox[{"swap", "[", 
         RowBox[{"k", ",", "2"}], "]"}]}], "/.", 
       RowBox[{"swap", "[", 
        RowBox[{"l", ",", "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "2", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"l", "+", "1"}], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"k", "+", "1"}], ",", "6"}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"piu", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "6"}], "}"}]}], "]"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"80", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
     "pi0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pid", "[", "i_", "]"}], ":=", 
  RowBox[{"pid1", "/.", 
   RowBox[{"swap", "[", 
    RowBox[{"i", ",", "1"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pids", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"pid", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{
    RowBox[{"pids", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.912241999326091*^9, 3.912242034822441*^9}, {
   3.912242154839981*^9, 3.912242155047811*^9}, {3.9122426040208406`*^9, 
   3.912242611055554*^9}, {3.912242912782906*^9, 3.912242955860033*^9}, {
   3.9122430529556637`*^9, 3.912243119461267*^9}, {3.912244616139328*^9, 
   3.9122447011094637`*^9}, {3.9122449151292*^9, 3.9122449165987053`*^9}, {
   3.912244982907898*^9, 3.9122449859334908`*^9}, {3.912245032819398*^9, 
   3.9122450534101686`*^9}, {3.912245336106532*^9, 3.912245342596374*^9}, {
   3.913175851935443*^9, 3.913175913764554*^9}, {3.913192203676846*^9, 
   3.913192214051161*^9}, {3.913194128749742*^9, 3.913194188150071*^9}, {
   3.9131947723944063`*^9, 3.9131949310082073`*^9}, {3.913195536454788*^9, 
   3.9131956621577253`*^9}, {3.913200043874208*^9, 3.913200053521144*^9}, {
   3.913200087888268*^9, 3.913200114792317*^9}, {3.9132001489446297`*^9, 
   3.913200220786078*^9}, {3.9132003608919573`*^9, 3.9132004135716743`*^9}, {
   3.913200649738824*^9, 3.913200669625103*^9}, 3.9132577233475723`*^9, 
   3.9132577585051603`*^9, {3.913257834079722*^9, 3.913257865134615*^9}, {
   3.9132579081604757`*^9, 3.913257908247622*^9}, {3.913257956149143*^9, 
   3.913257976322851*^9}, {3.913258007363204*^9, 3.913258030461884*^9}, {
   3.913258063817753*^9, 3.913258121701971*^9}, {3.9132599228671618`*^9, 
   3.913259966153981*^9}, {3.913270530783132*^9, 3.913270544480453*^9}, {
   3.9132710622552423`*^9, 3.9132710802647552`*^9}, {3.9132712022332478`*^9, 
   3.9132712032399673`*^9}, {3.913281875327519*^9, 3.913281940888975*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"353b59af-bdac-4951-9d61-63645182931f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", "\[ImaginaryI]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "3"]]}]], "Output",
 CellChangeTimes->{
  3.913257979225299*^9, 3.913258035896997*^9, {3.913258071397318*^9, 
   3.913258080404764*^9}, 3.913258126163189*^9, {3.913259942085024*^9, 
   3.913259978365291*^9}, 3.913270561414155*^9, 3.9132707143580637`*^9, 
   3.9132708971041527`*^9, {3.913271047460576*^9, 3.91327108529559*^9}, 
   3.913271204567651*^9, 3.9132816648102093`*^9, 3.913281952537273*^9, 
   3.9132824100766363`*^9, 3.913282801617752*^9, 3.913283140737707*^9, 
   3.9132833654512253`*^9, 3.913289387116523*^9, {3.914011175112668*^9, 
   3.914011198004649*^9}, 3.914319811978611*^9, 3.914319843898065*^9, 
   3.914569417260654*^9, 3.914569474364305*^9, 3.91761629791332*^9, 
   3.917691899793675*^9, 3.917692033821834*^9, 3.9179506728399343`*^9, 
   3.9179509830068693`*^9, 3.918129277809881*^9, 3.918203615675124*^9, 
   3.918218512989262*^9, 3.918286628979395*^9, 3.918299299517312*^9, 
   3.9183134182289658`*^9, 3.918315502529941*^9, 3.918549449643437*^9, 
   3.918806436345305*^9, 3.919327004597124*^9, 3.9194357867888327`*^9, 
   3.919505814019368*^9, 3.920032377697915*^9, 3.921661422774284*^9, 
   3.922197420953312*^9, 3.922265298985282*^9, 3.922265847936246*^9, 
   3.922437566623322*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"ca6f53d8-aa54-47dd-98cf-cca47a43662a"]
}, Open  ]],

Cell["Quartic period", "Text",
 CellChangeTimes->{{3.9132712855885143`*^9, 
  3.913271288305046*^9}},ExpressionUUID->"a4b772ba-a7b2-40ee-a936-\
d8d8a9b6b70f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pid0", "=", 
    RowBox[{"2", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"pi1234", "/.", 
           RowBox[{"swap", "[", 
            RowBox[{"i", ",", "4"}], "]"}]}], "/.", 
          RowBox[{"swap", "[", 
           RowBox[{"j", ",", "3"}], "]"}]}], "/.", 
         RowBox[{"swap", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], "/.", 
        RowBox[{"swap", "[", 
         RowBox[{"l", ",", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"l", "+", "1"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"k", "+", "1"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"j", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pid0", "=", 
   RowBox[{"pid0", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pi12", "/.", 
        RowBox[{"swap", "[", 
         RowBox[{"j", ",", "1"}], "]"}]}], "/.", 
       RowBox[{"swap", "[", 
        RowBox[{"i", ",", "2"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"80", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"piu", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], "pi0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{"pid0", ",", "0"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.913271284686878*^9, 3.913271338904687*^9}, {
   3.9132758099105186`*^9, 3.913275817970212*^9}, {3.9132759132806168`*^9, 
   3.913275935833531*^9}, 3.913276352667844*^9, {3.913280688605336*^9, 
   3.913280692062976*^9}, {3.9132819731192904`*^9, 3.913282029293841*^9}, {
   3.913282068988364*^9, 3.913282120770508*^9}, {3.9132822021477013`*^9, 
   3.913282213476947*^9}, 3.913282808162154*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"adbea326-57de-4e76-8671-ab9682d37563"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "1"], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "4"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "2"], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "4"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "4"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "4"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "4"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "4"]]}]], "Output",
 CellChangeTimes->{{3.913271325330291*^9, 3.9132713392175503`*^9}, 
   3.9132759217787247`*^9, 3.9132763529477158`*^9, 3.913280238204505*^9, 
   3.9132806980277557`*^9, 3.91328213008346*^9, {3.913282210297389*^9, 
   3.9132822177858753`*^9}, 3.91328241300427*^9, {3.91328280436246*^9, 
   3.913282813172531*^9}, 3.913283152509605*^9, 3.913283370159604*^9, 
   3.9132893903467703`*^9, {3.914011175851809*^9, 3.9140112010456123`*^9}, 
   3.914319812689147*^9, 3.91431984701477*^9, 3.914569418348784*^9, 
   3.914569477569664*^9, 3.917616301001506*^9, 3.917691900504018*^9, 
   3.917692036864867*^9, 3.917950675871708*^9, 3.9179509833238297`*^9, 
   3.918129281035029*^9, 3.918203618753397*^9, 3.918218516075858*^9, 
   3.918286632033846*^9, 3.9182993025909243`*^9, 3.918313421293045*^9, 
   3.918315505581992*^9, 3.9185494526938868`*^9, 3.918806439408121*^9, 
   3.9193270076664667`*^9, 3.919435789835382*^9, 3.919505817131489*^9, 
   3.920032380780922*^9, 3.921661425596861*^9, 3.922197429570023*^9, 
   3.9222653021053553`*^9, 3.922265851035955*^9, 3.922437569644556*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"91504676-710d-4918-8b1e-099f2fe5d53a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Period vector and pairing matrix", "Subsubsection",
 CellChangeTimes->{{3.9132763750638237`*^9, 3.913276384959412*^9}, {
  3.914319839773272*^9, 
  3.914319842338848*^9}},ExpressionUUID->"4906f07d-7488-4e29-b46f-\
39c095543a39"],

Cell["Period vector in homology basis", "Text",
 CellChangeTimes->{{3.913276452632696*^9, 3.9132764551310263`*^9}, {
  3.9194358062285967`*^9, 
  3.919435808136066*^9}},ExpressionUUID->"13f3e886-af18-49c8-b3f2-\
e025b3e98a47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pihom", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"pi0", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"piu", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"pimid", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], ",", "pids", 
      ",", "pid0"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pihomlead", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NExpand", "[", 
       RowBox[{"pihom", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i_"], "->", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
          SubscriptBox["t", "i"]}], "]"}]}], "}"}]}], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.913276385880485*^9, 3.913276609936586*^9}, {
  3.919435803365953*^9, 3.919435810467368*^9}, {3.919435920592536*^9, 
  3.91943592082133*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"1f852a12-8b98-47bd-8d1e-648cf8fe6ab3"],

Cell["Symmetric polynomials", "Text",
 CellChangeTimes->{{3.913276613826715*^9, 
  3.9132766179888678`*^9}},ExpressionUUID->"91166ea2-abb1-4a57-95ce-\
7c0d81fde31c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1all", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     SubscriptBox["t", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s1", "[", "i_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     SubscriptBox["t", "j"], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Delete", "[", 
        RowBox[{
         RowBox[{"Range", "[", "6", "]"}], ",", "i"}], "]"}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2all", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["t", "i"], 
      SubscriptBox["t", "j"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"s2all", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["t", "i"], "->", "0"}], ",", 
     RowBox[{
      SubscriptBox["t", "j"], "->", "0"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3all", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["t", "i"], 
      SubscriptBox["t", "j"], 
      SubscriptBox["t", "k"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"j", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "[", "i_", "]"}], ":=", 
  RowBox[{"s3all", "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["t", "i"], "->", "0"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4all", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["t", "i"], 
      SubscriptBox["t", "j"], 
      SubscriptBox["t", "k"], 
      SubscriptBox["t", "l"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"j", "+", "1"}], ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"k", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.913276619148209*^9, 3.913276685696909*^9}, {
  3.913276716725335*^9, 3.913276771341496*^9}, {3.9132796758488092`*^9, 
  3.9132797548976507`*^9}, {3.913280070201921*^9, 3.913280072791567*^9}, {
  3.913280124977994*^9, 3.913280134348486*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"0f6756aa-00a4-4c39-9b64-9f3d8347c2ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pialt", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["t", "i"], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          RowBox[{"s2", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "+", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"s3", "[", "i", "]"}]}], "-", 
         RowBox[{"s1", "[", "i", "]"}], "+", 
         FractionBox[
          RowBox[{"80", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"2", " ", "s4all"}], "+", "s2all", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"80", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]], 
        "s1all"}], "+", 
       FractionBox["3", "8"]}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pialt", "-", "pihomlead"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.913279771273302*^9, 3.913279826607421*^9}, {
   3.913280061156374*^9, 3.913280258406679*^9}, {3.913280323285984*^9, 
   3.913280325570794*^9}, 3.913280387234412*^9, {3.913280644721546*^9, 
   3.913280644814581*^9}, {3.919435893503208*^9, 3.9194358937030478`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"0c4804a6-6dca-47c4-9b85-cfbf07401453"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.913280260350586*^9, {3.913280323661384*^9, 3.9132803268875027`*^9}, 
   3.9132803882405357`*^9, 3.913280647482765*^9, 3.913280728185141*^9, 
   3.913282162685793*^9, 3.9132828425484343`*^9, 3.9132894023702374`*^9, 
   3.914011207961237*^9, 3.914569484250181*^9, {3.917616309063402*^9, 
   3.917616309119035*^9}, 3.9176920433225737`*^9, 3.917950682233012*^9, 
   3.917950984893154*^9, 3.9181292876271544`*^9, 3.918203625137748*^9, 
   3.918218522548256*^9, 3.918286638493849*^9, 3.9182993089471188`*^9, 
   3.918313427758053*^9, 3.918315512049453*^9, 3.9185494590993967`*^9, 
   3.918806445663272*^9, 3.9193270138649817`*^9, {3.919435890062611*^9, 
   3.919435927546624*^9}, 3.9195058236368856`*^9, 3.920032387214971*^9, 
   3.92219760704742*^9, 3.922265308607452*^9, 3.922265857543784*^9, 
   3.9224375759773083`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"b39c8cbf-aeca-479e-98f3-b96cbd45b8be"]
}, Open  ]],

Cell["Determine pairing matrix", "Text",
 CellChangeTimes->{{3.919435974792018*^9, 
  3.919435979820548*^9}},ExpressionUUID->"b7671d99-dff9-409f-9518-\
cf8cb9560ac1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pairinginv", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"c", ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "29"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairingsimp", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"1", ",", "29"}], "]"}], "->", "1"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"i", ",", 
           RowBox[{"22", "+", "j"}]}], "]"}], "->", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"29", ",", "1"}], "]"}], "->", "1"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{
           RowBox[{"22", "+", "i"}], ",", "j"}], "]"}], "->", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"i", ",", 
           RowBox[{"j", "-", "1"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{
           RowBox[{"22", "+", "i"}], ",", "j"}], "]"}], "->", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "8", ",", "29"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"i", ",", 
           RowBox[{"22", "+", "j"}]}], "]"}], "->", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "8", ",", "29"}], "}"}]}], "]"}]}], "}"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairinginv", "=", 
   RowBox[{"pairinginv", "/.", "pairingsimp"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.914320469851536*^9, 3.91432081221551*^9}, {
  3.919435934218589*^9, 3.9194359373576803`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"9cc913df-3550-4a6d-a98e-c39727cfa4e8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["t", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conditions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"pihomlead", ".", "pairinginv", ".", 
      RowBox[{"D", "[", 
       RowBox[{"pihomlead", ",", 
        RowBox[{"{", "ts", "}"}], ",", 
        RowBox[{"{", "ts", "}"}], ",", 
        RowBox[{"{", "ts", "}"}]}], "]"}]}], ",", 
     RowBox[{"pihomlead", ".", "pairinginv", ".", 
      RowBox[{"D", "[", 
       RowBox[{"pihomlead", ",", 
        RowBox[{"{", "ts", "}"}], ",", 
        RowBox[{"{", "ts", "}"}]}], "]"}]}], ",", 
     RowBox[{"pihomlead", ".", "pairinginv", ".", 
      RowBox[{"D", "[", 
       RowBox[{"pihomlead", ",", 
        RowBox[{"{", "ts", "}"}]}], "]"}]}], ",", 
     RowBox[{"pihomlead", ".", "pairinginv", ".", "pihomlead"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"conditions", ",", "ts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairinginv", "=", 
   RowBox[{"pairinginv", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"Inverse", "[", "pairinginv", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pairing", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9143208823131104`*^9, 3.914320914571011*^9}, {
  3.917960818409334*^9, 3.917960822764523*^9}, {3.9194359388637867`*^9, 
  3.919435955789832*^9}, {3.919436144116898*^9, 3.9194361555154343`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"408416dc-38f7-41ae-8dbc-6e3225fa63a4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "2", "2", "2", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
      "2", "2", "0", "0", "0", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
      "2", "2", "0", "2", "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", 
      "0", "2", "2", "0", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", 
      "2", "0", "2", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", 
      "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "2", "2", "0", "0", 
      "0", "0", "0", "2", "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "0", "2", "0", "0", 
      "0", "0", "2", "0", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "0", 
      "0", "0", "2", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", "2", "0", "0", 
      "2", "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "0", "2", "0", "2", "0", "2", 
      "0", "2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "0", "2", "2", "0", "0", "2", 
      "2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
      "0", "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "2", "0", "2", "0", "2", "0", 
      "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "2", "2", 
      "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "2"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "2", "2", "2", "2", "2", "2", "2", 
      "2", "2", "2", "2", "2", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.914320860825635*^9, 3.914320915262237*^9}, 
   3.91456948474942*^9, 3.917616309600954*^9, 3.917692043805249*^9, 
   3.9179506826782093`*^9, 3.917950985372188*^9, {3.917960821125038*^9, 
   3.9179608233922453`*^9}, 3.9181292881113443`*^9, 3.918203625584021*^9, 
   3.9182185230073767`*^9, 3.9182866389417562`*^9, 3.9182993093920383`*^9, 
   3.918313428230652*^9, 3.918315512503203*^9, 3.918549459549918*^9, 
   3.918806446118003*^9, 3.919327014317444*^9, {3.9194359583043537`*^9, 
   3.9194359612200947`*^9}, {3.919436151355506*^9, 3.919436155907091*^9}, 
   3.919505824089562*^9, 3.920032387664523*^9, 3.922197607501155*^9, 
   3.9222653090555153`*^9, 3.922265857998226*^9, 3.9224375764226027`*^9},
 CellLabel->
  "Out[96]//MatrixForm=",ExpressionUUID->"1a480be9-a3ec-4d34-8c4a-\
acc981116cb3"]
}, Open  ]],

Cell["Periods in cohomology basis", "Text",
 CellChangeTimes->{{3.919435981227872*^9, 
  3.919435994450651*^9}},ExpressionUUID->"225fb3df-0894-45b0-ad81-\
289c77b49b0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reverse", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"IdentityMatrix", "[", "6", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"IdentityMatrix", "[", "15", "]"}], ",", "0", ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"IdentityMatrix", "[", "6", "]"}], ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilead", "=", 
   RowBox[{
    RowBox[{"reverse", ".", 
     RowBox[{"Inverse", "[", "pairing", "]"}], ".", "pihomlead"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9194360920395117`*^9, 3.919436174118822*^9}, 
   3.919437654813991*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"f8a2e719-b4f9-42b1-9c5d-af3558902a55"],

Cell["Pairing matrix in cohomology basis", "Text",
 CellChangeTimes->{{3.9194375695944023`*^9, 
  3.9194375771484337`*^9}},ExpressionUUID->"7192f146-5f7b-471b-9392-\
fb24689bac2c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigma", "=", 
   RowBox[{"reverse", ".", "pairing", ".", "reverse"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigma", "//", "MatrixForm"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "a", " ", "horizontality", " ", "condition", " ", "to", " ", 
    "be", " ", "sure"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilead", ".", "sigma", ".", "pilead"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.919437577882716*^9, 3.919437614330461*^9}, {
  3.9194377267526827`*^9, 3.919437729856971*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"b7a4ffed-8236-4e16-95ed-a2bc6386c0f7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "0", "0", "0", "0", "0", "0", "2", "2", "2", "2", "2", "2", "2", 
      "2", "2", "2", "2", "2", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "1"},
     {"0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "2", "2", "2", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
      "2", "2", "0", "0", "0", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
      "2", "2", "0", "2", "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", 
      "0", "2", "2", "0", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", 
      "2", "0", "2", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", 
      "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "2", "0", "2", "2", "0", "0", 
      "0", "0", "0", "2", "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "2", "2", "0", "2", "0", "0", 
      "0", "0", "2", "0", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "0", 
      "0", "0", "2", "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", "2", "0", "0", 
      "2", "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "2", "0", "2", "0", "2", "0", "2", 
      "0", "2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "2", "0", "2", "2", "0", "0", "2", 
      "2", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
      "0", "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "2", "2", "0", "2", "0", "2", "0", 
      "2", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"2", "0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "2", "2", 
      "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919437584882574*^9, 3.919437615364655*^9}, 
   3.919437730084362*^9, 3.919505824343191*^9, 3.920032387914135*^9, 
   3.922197607764781*^9, 3.922265309304543*^9, 3.922265858252948*^9, 
   3.9224375766774807`*^9},
 CellLabel->
  "Out[100]//MatrixForm=",ExpressionUUID->"1f51b74b-3f52-40d4-8ca7-\
066d14dc1129"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.919437584882574*^9, 3.919437615364655*^9}, 
   3.919437730084362*^9, 3.919505824343191*^9, 3.920032387914135*^9, 
   3.922197607764781*^9, 3.922265309304543*^9, 3.922265858252948*^9, 
   3.922437576685361*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"04aafb4c-2c53-4222-bbc7-6dff803c6337"]
}, Open  ]],

Cell["Middle block of pairing matrix", "Text",
 CellChangeTimes->{{3.91943781478995*^9, 
  3.9194378194409246`*^9}},ExpressionUUID->"fa242903-86ad-4428-ac41-\
02a48d681292"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"indices", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"middleblock", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Kappa]s", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"ind1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"ind1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"ind2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"ind2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind1", ",", "indices"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind2", ",", "indices"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"middleblock", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigma", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"8", ";;", 
      RowBox[{"-", "8"}]}], ",", 
     RowBox[{"8", ";;", 
      RowBox[{"-", "8"}]}]}], "]"}], "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9143219428870153`*^9, 3.914322071030241*^9}, {
  3.919437826530633*^9, 3.919437831222301*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8bae17fc-9f83-4236-a4dd-95c500711623"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "2", "2", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "0", "2", "2", 
      "2"},
     {"0", "0", "0", "0", "0", "2", "0", "2", "2", "0", "2", "2", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "2", "2", "0", "2", "2", "0", "2", "0", "2", 
      "0"},
     {"0", "0", "0", "0", "0", "2", "2", "2", "0", "2", "2", "0", "2", "0", 
      "0"},
     {"0", "0", "2", "2", "2", "0", "0", "0", "0", "0", "0", "0", "2", "2", 
      "2"},
     {"0", "2", "0", "2", "2", "0", "0", "0", "0", "0", "2", "2", "0", "0", 
      "2"},
     {"0", "2", "2", "0", "2", "0", "0", "0", "0", "2", "0", "2", "0", "2", 
      "0"},
     {"0", "2", "2", "2", "0", "0", "0", "0", "0", "2", "2", "0", "2", "0", 
      "0"},
     {"2", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0", "0", "0", "0", 
      "2"},
     {"2", "0", "2", "0", "2", "0", "2", "0", "2", "0", "0", "0", "0", "2", 
      "0"},
     {"2", "0", "2", "2", "0", "0", "2", "2", "0", "0", "0", "0", "2", "0", 
      "0"},
     {"2", "2", "0", "0", "2", "2", "0", "0", "2", "0", "0", "2", "0", "0", 
      "0"},
     {"2", "2", "0", "2", "0", "2", "0", "2", "0", "0", "2", "0", "0", "0", 
      "0"},
     {"2", "2", "2", "0", "0", "2", "2", "0", "0", "2", "0", "0", "0", "0", 
      "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.914322058854711*^9, 3.9143220714586983`*^9}, 
   3.914360135792239*^9, 3.914569484760611*^9, 3.9176163096193647`*^9, 
   3.91769186998764*^9, 3.917692079352254*^9, 3.917950682683264*^9, 
   3.917950985393517*^9, 3.918129288116865*^9, 3.9182036255889378`*^9, 
   3.91821852301221*^9, 3.918286638946803*^9, 3.918299309397521*^9, 
   3.9183134282353992`*^9, 3.918315512509922*^9, 3.918549459555213*^9, 
   3.918806446126799*^9, 3.919327014323316*^9, {3.919437824491379*^9, 
   3.9194378316399107`*^9}, 3.91950582436168*^9, 3.920032387926948*^9, 
   3.9221976077872953`*^9, 3.9222653093217*^9, 3.922265858275845*^9, 
   3.9224375766987963`*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"0d91db33-c7d3-4d19-808c-\
d955c5205aab"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "2", "2", "2", 
      "2"},
     {"0", "0", "0", "0", "0", "0", "2", "2", "2", "0", "0", "0", "2", "2", 
      "2"},
     {"0", "0", "0", "0", "0", "2", "0", "2", "2", "0", "2", "2", "0", "0", 
      "2"},
     {"0", "0", "0", "0", "0", "2", "2", "0", "2", "2", "0", "2", "0", "2", 
      "0"},
     {"0", "0", "0", "0", "0", "2", "2", "2", "0", "2", "2", "0", "2", "0", 
      "0"},
     {"0", "0", "2", "2", "2", "0", "0", "0", "0", "0", "0", "0", "2", "2", 
      "2"},
     {"0", "2", "0", "2", "2", "0", "0", "0", "0", "0", "2", "2", "0", "0", 
      "2"},
     {"0", "2", "2", "0", "2", "0", "0", "0", "0", "2", "0", "2", "0", "2", 
      "0"},
     {"0", "2", "2", "2", "0", "0", "0", "0", "0", "2", "2", "0", "2", "0", 
      "0"},
     {"2", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0", "0", "0", "0", 
      "2"},
     {"2", "0", "2", "0", "2", "0", "2", "0", "2", "0", "0", "0", "0", "2", 
      "0"},
     {"2", "0", "2", "2", "0", "0", "2", "2", "0", "0", "0", "0", "2", "0", 
      "0"},
     {"2", "2", "0", "0", "2", "2", "0", "0", "2", "0", "0", "2", "0", "0", 
      "0"},
     {"2", "2", "0", "2", "0", "2", "0", "2", "0", "0", "2", "0", "0", "0", 
      "0"},
     {"2", "2", "2", "0", "0", "2", "2", "0", "0", "2", "0", "0", "0", "0", 
      "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.914322058854711*^9, 3.9143220714586983`*^9}, 
   3.914360135792239*^9, 3.914569484760611*^9, 3.9176163096193647`*^9, 
   3.91769186998764*^9, 3.917692079352254*^9, 3.917950682683264*^9, 
   3.917950985393517*^9, 3.918129288116865*^9, 3.9182036255889378`*^9, 
   3.91821852301221*^9, 3.918286638946803*^9, 3.918299309397521*^9, 
   3.9183134282353992`*^9, 3.918315512509922*^9, 3.918549459555213*^9, 
   3.918806446126799*^9, 3.919327014323316*^9, {3.919437824491379*^9, 
   3.9194378316399107`*^9}, 3.91950582436168*^9, 3.920032387926948*^9, 
   3.9221976077872953`*^9, 3.9222653093217*^9, 3.922265858275845*^9, 
   3.9224375767005177`*^9},
 CellLabel->
  "Out[105]//MatrixForm=",ExpressionUUID->"081696eb-a527-499d-8439-\
21142614b0a4"]
}, Open  ]],

Cell["Exchange symmetry", "Text",
 CellChangeTimes->{{3.91761630909444*^9, 
  3.9176163138571243`*^9}},ExpressionUUID->"83166866-ae97-449c-9ca1-\
2c55d3a5177f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "29"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"M2", ".", "pilead"}], "-", 
    RowBox[{"(", 
     RowBox[{"pilead", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["t", "1"], "->", 
         SubscriptBox["t", "2"]}], ",", 
        RowBox[{
         SubscriptBox["t", "2"], "->", 
         SubscriptBox["t", "1"]}]}], "}"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"eq", ",", "ts"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"eq", "==", "0"}], ",", 
      RowBox[{"Flatten", "[", "M2", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"M2", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2block", "=", 
   RowBox[{"M2", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"8", ";;", "22"}], ",", 
      RowBox[{"8", ";;", "22"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M2block", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.917616314710788*^9, 3.917616441743531*^9}, {
  3.9176164810178833`*^9, 3.9176164889461117`*^9}, {3.9176188169164953`*^9, 
  3.9176188227970457`*^9}, {3.917691720060911*^9, 3.917691762907277*^9}, {
  3.9176918259791613`*^9, 3.9176918677323313`*^9}, {3.917692088567293*^9, 
  3.9176920917922573`*^9}, {3.9194378400210257`*^9, 3.919437843672612*^9}, {
  3.919438326405051*^9, 3.9194383319951*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"c6f32966-b597-43ac-b871-4674a606e7d8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9176163486592693`*^9, 3.917616362235449*^9}, {
   3.917616395475271*^9, 3.917616442231865*^9}, {3.91761648364672*^9, 
   3.9176164894351377`*^9}, 3.917618823268147*^9, {3.917691731273027*^9, 
   3.9176917633435287`*^9}, {3.917691834449676*^9, 3.9176918407420473`*^9}, {
   3.9176920830322247`*^9, 3.917692092331101*^9}, 3.917950682901*^9, 
   3.917950985634955*^9, 3.9181292883985233`*^9, 3.918203625802203*^9, 
   3.918218523233898*^9, 3.918286639169737*^9, 3.918299309635128*^9, 
   3.918313428448741*^9, 3.91831551273076*^9, 3.9185494597804527`*^9, 
   3.918806446356414*^9, 3.919327014544845*^9, {3.919437836514821*^9, 
   3.9194378440833187`*^9}, {3.919438328595634*^9, 3.919438332440235*^9}, 
   3.9195058245426283`*^9, 3.920032388106526*^9, 3.922197607980042*^9, 
   3.9222653095020313`*^9, 3.922265858454481*^9, 3.922437576880335*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"f89a3496-e8b2-48e8-baad-\
52c4971421bf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9176163486592693`*^9, 3.917616362235449*^9}, {
   3.917616395475271*^9, 3.917616442231865*^9}, {3.91761648364672*^9, 
   3.9176164894351377`*^9}, 3.917618823268147*^9, {3.917691731273027*^9, 
   3.9176917633435287`*^9}, {3.917691834449676*^9, 3.9176918407420473`*^9}, {
   3.9176920830322247`*^9, 3.917692092331101*^9}, 3.917950682901*^9, 
   3.917950985634955*^9, 3.9181292883985233`*^9, 3.918203625802203*^9, 
   3.918218523233898*^9, 3.918286639169737*^9, 3.918299309635128*^9, 
   3.918313428448741*^9, 3.91831551273076*^9, 3.9185494597804527`*^9, 
   3.918806446356414*^9, 3.919327014544845*^9, {3.919437836514821*^9, 
   3.9194378440833187`*^9}, {3.919438328595634*^9, 3.919438332440235*^9}, 
   3.9195058245426283`*^9, 3.920032388106526*^9, 3.922197607980042*^9, 
   3.9222653095020313`*^9, 3.922265858454481*^9, 3.92243757688205*^9},
 CellLabel->
  "Out[113]//MatrixForm=",ExpressionUUID->"de6c658b-71bc-4723-bcdf-\
8ff4eb6c6bf7"]
}, Open  ]],

Cell["Reproduce operator", "Text",
 CellChangeTimes->{{3.91943853349561*^9, 
  3.919438536902976*^9}},ExpressionUUID->"0256f0ce-a853-4092-aba4-\
d8e73e106a11"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rho", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"rho", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"8", ";;", "22"}], ",", 
     RowBox[{"8", ";;", "22"}]}], "]"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2mid", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"rho", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"ind1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ind2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], 
      RowBox[{"rho", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"ind1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"ind2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ind1", ",", "indices"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind2", ",", "indices"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M2mid", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.919438538600007*^9, 3.919438580251977*^9}, {
  3.919438727161131*^9, 3.919438750492938*^9}, {3.9194402744186907`*^9, 
  3.9194402817606487`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"7816fe00-6988-4dc6-92e6-b1389e06c1f6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.919438580713481*^9, {3.919438741172241*^9, 3.9194387507350197`*^9}, 
   3.919440282283053*^9, 3.91950582454935*^9, 3.920032388114438*^9, 
   3.922197607989203*^9, 3.922265309511539*^9, 3.922265858462723*^9, 
   3.922437576890045*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"3017c4c8-1989-4978-a3f2-\
d0f4ad18a097"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.919438580713481*^9, {3.919438741172241*^9, 3.9194387507350197`*^9}, 
   3.919440282283053*^9, 3.91950582454935*^9, 3.920032388114438*^9, 
   3.922197607989203*^9, 3.922265309511539*^9, 3.922265858462723*^9, 
   3.922437576891621*^9},
 CellLabel->
  "Out[116]//MatrixForm=",ExpressionUUID->"7cb851b7-b90d-4907-95a0-\
d91165ee6d60"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.919438580713481*^9, {3.919438741172241*^9, 3.9194387507350197`*^9}, 
   3.919440282283053*^9, 3.91950582454935*^9, 3.920032388114438*^9, 
   3.922197607989203*^9, 3.922265309511539*^9, 3.922265858462723*^9, 
   3.922437576893491*^9},
 CellLabel->
  "Out[118]//MatrixForm=",ExpressionUUID->"e532fc00-45b5-47f3-84c5-\
efb2c705a161"]
}, Open  ]],

Cell["Exchange symmetry on Z6 locus", "Text",
 CellChangeTimes->{{3.917691651668686*^9, 
  3.917691660892901*^9}},ExpressionUUID->"a4cd45d2-9bc8-4350-9e32-\
548a523fd1aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M6", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "29"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"M6", ".", "pilead"}], "-", 
    RowBox[{"(", 
     RowBox[{"pilead", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["t", "1"], "->", 
         SubscriptBox["t", "2"]}], ",", 
        RowBox[{
         SubscriptBox["t", "2"], "->", 
         SubscriptBox["t", "3"]}], ",", 
        RowBox[{
         SubscriptBox["t", "3"], "->", 
         SubscriptBox["t", "4"]}], ",", 
        RowBox[{
         SubscriptBox["t", "4"], "->", 
         SubscriptBox["t", "5"]}], ",", 
        RowBox[{
         SubscriptBox["t", "5"], "->", 
         SubscriptBox["t", "6"]}], ",", 
        RowBox[{
         SubscriptBox["t", "6"], "->", 
         SubscriptBox["t", "1"]}]}], "}"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"eq", ",", "ts"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"eq", "==", "0"}], ",", 
      RowBox[{"Flatten", "[", "M6", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M6", "=", 
   RowBox[{"M6", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M6", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.917616951112714*^9, 3.917616953342711*^9}, {
  3.917617865192916*^9, 3.917617887225954*^9}, {3.917618647525065*^9, 
  3.9176186515101423`*^9}, {3.917619872780472*^9, 3.917619908245708*^9}, {
  3.917692098051498*^9, 3.917692141228224*^9}, {3.917696011948057*^9, 
  3.9176960209212427`*^9}, {3.919438340063074*^9, 3.919438341556651*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"536daa07-69e8-46b9-a198-e75528986642"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.917616953618793*^9, {3.9176178743223658`*^9, 3.917617887639048*^9}, {
   3.917618647841848*^9, 3.917618651807465*^9}, 3.9176199085859413`*^9, {
   3.917692133951326*^9, 3.917692141698346*^9}, 3.9176960216083508`*^9, 
   3.91795068310987*^9, 3.917950988660935*^9, 3.9181292886532307`*^9, 
   3.9182036260063057`*^9, 3.9182185234478083`*^9, 3.918286639376705*^9, 
   3.918299309841104*^9, 3.9183134286517076`*^9, 3.91831551294497*^9, 
   3.918549460002767*^9, 3.918806446569531*^9, 3.919327014748599*^9, {
   3.9194383369120607`*^9, 3.9194383448616867`*^9}, 3.919439082429142*^9, 
   3.919505824730541*^9, 3.9200323882903547`*^9, 3.922197608185635*^9, 
   3.922265309700551*^9, 3.9222658586439533`*^9, 3.9224375770677137`*^9},
 CellLabel->
  "Out[124]//MatrixForm=",ExpressionUUID->"519d7386-7007-414e-bb3a-\
453aac38425b"]
}, Open  ]],

Cell["Reproduce through permutation operator", "Text",
 CellChangeTimes->{{3.919438363128868*^9, 
  3.919438369509359*^9}},ExpressionUUID->"dfccd1ef-76f2-4903-9fea-\
be9092dfd184"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Sigma]", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"i", ",", "6"}], "]"}], "==", 
       RowBox[{"j", "-", "1"}]}], ",", "1", ",", "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Sigma]", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M6", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"8", ";;", "22"}], ",", 
     RowBox[{"8", ";;", "22"}]}], "]"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M6mid", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ind1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"ind2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ind1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"ind2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ind1", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"ind2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"ind1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"ind2", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ind1", ",", "indices"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ind2", ",", "indices"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M6mid", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9176962147808027`*^9, 3.91769639678655*^9}, {
  3.917700580451673*^9, 3.917700801086832*^9}, {3.9177008814522743`*^9, 
  3.917700924373962*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"25c14309-fe08-4858-91f6-990d7714be21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.917700892778677*^9, 3.917700924716155*^9}, 
   3.917950683172304*^9, 3.9179510052942047`*^9, 3.91812928870303*^9, 
   3.918203626031973*^9, 3.91821852347287*^9, 3.918286639410802*^9, 
   3.918299309874311*^9, 3.9183134286849623`*^9, 3.9183155129791527`*^9, 
   3.9185494600280523`*^9, 3.918806446614303*^9, 3.919327014781805*^9, 
   3.919438361066897*^9, 3.919439087904804*^9, 3.919505824764656*^9, 
   3.920032388331354*^9, 3.922197608225667*^9, 3.92226530974439*^9, 
   3.9222658587055063`*^9, 3.922437577092332*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"1326d08e-9c92-4cee-8ab1-fbd1ee86b6df"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "1"},
     {"1", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.917700892778677*^9, 3.917700924716155*^9}, 
   3.917950683172304*^9, 3.9179510052942047`*^9, 3.91812928870303*^9, 
   3.918203626031973*^9, 3.91821852347287*^9, 3.918286639410802*^9, 
   3.918299309874311*^9, 3.9183134286849623`*^9, 3.9183155129791527`*^9, 
   3.9185494600280523`*^9, 3.918806446614303*^9, 3.919327014781805*^9, 
   3.919438361066897*^9, 3.919439087904804*^9, 3.919505824764656*^9, 
   3.920032388331354*^9, 3.922197608225667*^9, 3.92226530974439*^9, 
   3.9222658587055063`*^9, 3.922437577093915*^9},
 CellLabel->
  "Out[126]//MatrixForm=",ExpressionUUID->"466207bc-1827-4ee6-98c6-\
2403130a89bb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.917700892778677*^9, 3.917700924716155*^9}, 
   3.917950683172304*^9, 3.9179510052942047`*^9, 3.91812928870303*^9, 
   3.918203626031973*^9, 3.91821852347287*^9, 3.918286639410802*^9, 
   3.918299309874311*^9, 3.9183134286849623`*^9, 3.9183155129791527`*^9, 
   3.9185494600280523`*^9, 3.918806446614303*^9, 3.919327014781805*^9, 
   3.919438361066897*^9, 3.919439087904804*^9, 3.919505824764656*^9, 
   3.920032388331354*^9, 3.922197608225667*^9, 3.92226530974439*^9, 
   3.9222658587055063`*^9, 3.9224375770956287`*^9},
 CellLabel->
  "Out[127]//MatrixForm=",ExpressionUUID->"ac28efd1-db75-4abc-ac08-\
af1b28e31e8d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.917700892778677*^9, 3.917700924716155*^9}, 
   3.917950683172304*^9, 3.9179510052942047`*^9, 3.91812928870303*^9, 
   3.918203626031973*^9, 3.91821852347287*^9, 3.918286639410802*^9, 
   3.918299309874311*^9, 3.9183134286849623`*^9, 3.9183155129791527`*^9, 
   3.9185494600280523`*^9, 3.918806446614303*^9, 3.919327014781805*^9, 
   3.919438361066897*^9, 3.919439087904804*^9, 3.919505824764656*^9, 
   3.920032388331354*^9, 3.922197608225667*^9, 3.92226530974439*^9, 
   3.9222658587055063`*^9, 3.922437577097509*^9},
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"f72c307f-6ac5-4cc3-b587-\
465c63b0d3d3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reduction along symmetric locus", "Subsubsection",
 CellChangeTimes->{{3.912244705499614*^9, 
  3.912244719250085*^9}},ExpressionUUID->"f8767220-b79a-493d-8c54-\
09b998adab07"],

Cell[TextData[{
 "Here we compute the derivatives of the periods along ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "-", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "3dcaba10-ecdc-4122-bdb7-cde9a461beac"],
 ", and evaluate them along the symmetric locus ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "=", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "1329f39a-bc67-4df8-a610-5d10ee6350b7"],
 "."
}], "Text",
 CellChangeTimes->{{3.9122447308241377`*^9, 
  3.912244782000291*^9}},ExpressionUUID->"0835395e-02d0-4dec-b66a-\
ce56476c22a5"],

Cell["We first consider all periods that will vanish:", "Text",
 CellChangeTimes->{{3.9122447617317123`*^9, 
  3.912244799136503*^9}},ExpressionUUID->"911cbcc6-1631-499d-a381-\
e19aa8a4d787"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{"pi0", ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{"pi0", ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Phi]", "1"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"piu", "[", "i", "]"}], ",", 
         SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"piu", "[", "i", "]"}], ",", 
         SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3", ",", "6"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pimiddiffs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pimid", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "-", 
       RowBox[{"pimid", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{"pimiddiffs", ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{"pimiddiffs", ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "1"], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"pimid", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"pimid", "[", 
         RowBox[{"1", ",", "2"}], "]"}], ",", 
        SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "2"], "->", 
      SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"pids", "[", 
        RowBox[{"[", 
         RowBox[{"3", ";;"}], "]"}], "]"}], ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"pids", "[", 
        RowBox[{"[", 
         RowBox[{"3", ";;"}], "]"}], "]"}], ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{"pid0", ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{"pid0", ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.912244720815568*^9, 3.91224472616464*^9}, {
  3.9122448016879997`*^9, 3.9122449068779078`*^9}, {3.9131951440607033`*^9, 
  3.913195191279283*^9}, {3.913195282865451*^9, 3.9131952839482307`*^9}, {
  3.913195347068269*^9, 3.913195413080703*^9}, {3.91319573041819*^9, 
  3.9131957388032913`*^9}, {3.913195789768187*^9, 3.913195793730351*^9}, {
  3.91319583983543*^9, 3.913195871959148*^9}, {3.913200505957844*^9, 
  3.913200515292891*^9}, {3.913200573050499*^9, 3.9132005750169783`*^9}, {
  3.91320070441818*^9, 3.913200721210518*^9}, {3.913283565286285*^9, 
  3.91328357747056*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"fb35cdb6-5ab1-47ac-a1bf-3199f2214515"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, {3.9131951412433233`*^9, 
   3.913195191724011*^9}, 3.9131952844618998`*^9, 3.913195413652157*^9, 
   3.9131955719979773`*^9, {3.9131957253198147`*^9, 3.913195739058704*^9}, 
   3.91319579413941*^9, {3.9131958403604*^9, 3.913195872309617*^9}, 
   3.9131986491477003`*^9, 3.91320041677861*^9, {3.913200508181308*^9, 
   3.913200515557745*^9}, {3.913200717075938*^9, 3.9132007215010777`*^9}, 
   3.913257546325136*^9, 3.913283387814871*^9, 3.9132835724537992`*^9, 
   3.913289402409398*^9, 3.914011207994596*^9, 3.9179511350748177`*^9, 
   3.91820362967522*^9, 3.91821852703822*^9, 3.919439134525989*^9, 
   3.919439979027203*^9, 3.922197621094771*^9, 3.9222653097639723`*^9, 
   3.922265858720149*^9, 3.922437577107052*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"4d731b3e-7769-4cba-8f3a-12808328c8b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, {3.9131951412433233`*^9, 
   3.913195191724011*^9}, 3.9131952844618998`*^9, 3.913195413652157*^9, 
   3.9131955719979773`*^9, {3.9131957253198147`*^9, 3.913195739058704*^9}, 
   3.91319579413941*^9, {3.9131958403604*^9, 3.913195872309617*^9}, 
   3.9131986491477003`*^9, 3.91320041677861*^9, {3.913200508181308*^9, 
   3.913200515557745*^9}, {3.913200717075938*^9, 3.9132007215010777`*^9}, 
   3.913257546325136*^9, 3.913283387814871*^9, 3.9132835724537992`*^9, 
   3.913289402409398*^9, 3.914011207994596*^9, 3.9179511350748177`*^9, 
   3.91820362967522*^9, 3.91821852703822*^9, 3.919439134525989*^9, 
   3.919439979027203*^9, 3.922197621094771*^9, 3.9222653097639723`*^9, 
   3.922265858720149*^9, 3.92243757710853*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"7eaa6096-1ce5-483f-9dca-bbd0964707d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, {3.9131951412433233`*^9, 
   3.913195191724011*^9}, 3.9131952844618998`*^9, 3.913195413652157*^9, 
   3.9131955719979773`*^9, {3.9131957253198147`*^9, 3.913195739058704*^9}, 
   3.91319579413941*^9, {3.9131958403604*^9, 3.913195872309617*^9}, 
   3.9131986491477003`*^9, 3.91320041677861*^9, {3.913200508181308*^9, 
   3.913200515557745*^9}, {3.913200717075938*^9, 3.9132007215010777`*^9}, 
   3.913257546325136*^9, 3.913283387814871*^9, 3.9132835724537992`*^9, 
   3.913289402409398*^9, 3.914011207994596*^9, 3.9179511350748177`*^9, 
   3.91820362967522*^9, 3.91821852703822*^9, 3.919439134525989*^9, 
   3.919439979027203*^9, 3.922197621094771*^9, 3.9222653097639723`*^9, 
   3.922265858720149*^9, 3.9224375771582613`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"2c5e85e2-a274-49d7-a893-7dcd7c25f11a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, {3.9131951412433233`*^9, 
   3.913195191724011*^9}, 3.9131952844618998`*^9, 3.913195413652157*^9, 
   3.9131955719979773`*^9, {3.9131957253198147`*^9, 3.913195739058704*^9}, 
   3.91319579413941*^9, {3.9131958403604*^9, 3.913195872309617*^9}, 
   3.9131986491477003`*^9, 3.91320041677861*^9, {3.913200508181308*^9, 
   3.913200515557745*^9}, {3.913200717075938*^9, 3.9132007215010777`*^9}, 
   3.913257546325136*^9, 3.913283387814871*^9, 3.9132835724537992`*^9, 
   3.913289402409398*^9, 3.914011207994596*^9, 3.9179511350748177`*^9, 
   3.91820362967522*^9, 3.91821852703822*^9, 3.919439134525989*^9, 
   3.919439979027203*^9, 3.922197621094771*^9, 3.9222653097639723`*^9, 
   3.922265858720149*^9, 3.922437577169489*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"d8332922-ee6c-487d-b831-8932bf2a8e3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, {3.9131951412433233`*^9, 
   3.913195191724011*^9}, 3.9131952844618998`*^9, 3.913195413652157*^9, 
   3.9131955719979773`*^9, {3.9131957253198147`*^9, 3.913195739058704*^9}, 
   3.91319579413941*^9, {3.9131958403604*^9, 3.913195872309617*^9}, 
   3.9131986491477003`*^9, 3.91320041677861*^9, {3.913200508181308*^9, 
   3.913200515557745*^9}, {3.913200717075938*^9, 3.9132007215010777`*^9}, 
   3.913257546325136*^9, 3.913283387814871*^9, 3.9132835724537992`*^9, 
   3.913289402409398*^9, 3.914011207994596*^9, 3.9179511350748177`*^9, 
   3.91820362967522*^9, 3.91821852703822*^9, 3.919439134525989*^9, 
   3.919439979027203*^9, 3.922197621094771*^9, 3.9222653097639723`*^9, 
   3.922265858720149*^9, 3.922437577234004*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"cc1b9e76-a581-4b50-bc3e-304b8f073176"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912244819895528*^9, 3.912244874574718*^9}, {
   3.912244907292245*^9, 3.9122449180994864`*^9}, {3.912245044916155*^9, 
   3.9122450562436647`*^9}, 3.912245356095292*^9, 3.9122471537998962`*^9, 
   3.9131758494042673`*^9, 3.9131759156348467`*^9, {3.9131951412433233`*^9, 
   3.913195191724011*^9}, 3.9131952844618998`*^9, 3.913195413652157*^9, 
   3.9131955719979773`*^9, {3.9131957253198147`*^9, 3.913195739058704*^9}, 
   3.91319579413941*^9, {3.9131958403604*^9, 3.913195872309617*^9}, 
   3.9131986491477003`*^9, 3.91320041677861*^9, {3.913200508181308*^9, 
   3.913200515557745*^9}, {3.913200717075938*^9, 3.9132007215010777`*^9}, 
   3.913257546325136*^9, 3.913283387814871*^9, 3.9132835724537992`*^9, 
   3.913289402409398*^9, 3.914011207994596*^9, 3.9179511350748177`*^9, 
   3.91820362967522*^9, 3.91821852703822*^9, 3.919439134525989*^9, 
   3.919439979027203*^9, 3.922197621094771*^9, 3.9222653097639723`*^9, 
   3.922265858720149*^9, 3.9224375772516613`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"21e30686-33ca-4b2d-ad09-86e476e8e976"]
}, Open  ]],

Cell["Then also positive combinations 1+2 will vanish", "Text",
 CellChangeTimes->{{3.912245374903769*^9, 
  3.9122453845493727`*^9}},ExpressionUUID->"70c91074-53ca-4d1b-a071-\
f988019b5762"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Phi]", "1"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"piu", "[", "1", "]"}], "+", 
       RowBox[{"piu", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"piu", "[", "1", "]"}], "+", 
       RowBox[{"piu", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], "->", 
    SubscriptBox["\[Phi]", "1"]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Phi]", "1"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pid", "[", "1", "]"}], "+", 
       RowBox[{"pid", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pid", "[", "1", "]"}], "+", 
       RowBox[{"pid", "[", "2", "]"}]}], ",", 
      SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Phi]", "2"], "->", 
    SubscriptBox["\[Phi]", "1"]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pimidsums", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pimid", "[", 
       RowBox[{"1", ",", "i"}], "]"}], "+", 
      RowBox[{"pimid", "[", 
       RowBox[{"2", ",", "i"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Phi]", "1"], 
     RowBox[{"D", "[", 
      RowBox[{"pimidsums", ",", 
       SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], 
     RowBox[{"D", "[", 
      RowBox[{"pimidsums", ",", 
       SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "2"], "->", 
     SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.912245392442945*^9, 3.912245424832137*^9}, {
  3.913283454704123*^9, 3.9132835069220448`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"8b73d30b-5a43-48ab-a658-8b32f45d168e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912245411157569*^9, 3.912245425294612*^9}, 
   3.912247153850149*^9, 3.9131759173903637`*^9, 3.913195195090803*^9, 
   3.913198506992697*^9, {3.913283497994719*^9, 3.913283507335443*^9}, 
   3.913283588164873*^9, 3.913289402601549*^9, 3.914011208116199*^9, 
   3.9179511352552357`*^9, 3.918203629829948*^9, 3.9182185271882153`*^9, 
   3.919439981600134*^9, 3.922197621301631*^9, 3.922265309921673*^9, 
   3.922265858873891*^9, 3.922437577259481*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"da20088e-6b20-45f9-b2e4-8bd0aa9548a1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.912245411157569*^9, 3.912245425294612*^9}, 
   3.912247153850149*^9, 3.9131759173903637`*^9, 3.913195195090803*^9, 
   3.913198506992697*^9, {3.913283497994719*^9, 3.913283507335443*^9}, 
   3.913283588164873*^9, 3.913289402601549*^9, 3.914011208116199*^9, 
   3.9179511352552357`*^9, 3.918203629829948*^9, 3.9182185271882153`*^9, 
   3.919439981600134*^9, 3.922197621301631*^9, 3.922265309921673*^9, 
   3.922265858873891*^9, 3.922437577297254*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"3d01a43c-f5b0-45b5-985c-569e3dd8c7e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.912245411157569*^9, 3.912245425294612*^9}, 
   3.912247153850149*^9, 3.9131759173903637`*^9, 3.913195195090803*^9, 
   3.913198506992697*^9, {3.913283497994719*^9, 3.913283507335443*^9}, 
   3.913283588164873*^9, 3.913289402601549*^9, 3.914011208116199*^9, 
   3.9179511352552357`*^9, 3.918203629829948*^9, 3.9182185271882153`*^9, 
   3.919439981600134*^9, 3.922197621301631*^9, 3.922265309921673*^9, 
   3.922265858873891*^9, 3.9224375773768053`*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"cf21b911-e09b-4889-922a-ee7ddb4afb8c"]
}, Open  ]],

Cell["\<\
Then remain the differences that do not vanish:
- fundamental period\
\>", "Text",
 CellChangeTimes->{{3.912245467140155*^9, 3.912245472004965*^9}, {
  3.913283823547611*^9, 3.9132838356046753`*^9}, {3.913287887706057*^9, 
  3.9132878903474083`*^9}},ExpressionUUID->"69dd4a74-eeae-4b2f-ae9a-\
1cebc181e93a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"piupdiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Phi]", "1"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"piu", "[", "1", "]"}], "-", 
            RowBox[{"piu", "[", "2", "]"}]}], ",", 
           SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "2"], "->", 
       SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9132838273097*^9, 3.913283827576675*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"38ce0a46-70d9-4e76-bc70-dad1626c9bfe"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubscriptBox["\[Phi]", "3"], "+", 
  SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
  SubscriptBox["\[Phi]", "4"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "4"]}], "+", 
  SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
  SubscriptBox["\[Phi]", "5"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  SubsuperscriptBox["\[Phi]", "5", "2"], "+", 
  SubscriptBox["\[Phi]", "6"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "5"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  SubsuperscriptBox["\[Phi]", "6", "2"]}]], "Output",
 CellChangeTimes->{3.913283828183515*^9, 3.913289402729175*^9, 
  3.9140112082498503`*^9, 3.917951135411839*^9, 3.918203629984026*^9, 
  3.9182185273444967`*^9, 3.919439983933689*^9, 3.922197621443317*^9, 
  3.9222653100824327`*^9, 3.922265859030629*^9, 3.922437577414329*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"fcb0ae03-8b1d-4fee-908f-93acd93b0242"]
}, Open  ]],

Cell["- linear periods", "Text",
 CellChangeTimes->{{3.913283829616867*^9, 
  3.9132838366092367`*^9}},ExpressionUUID->"5b890b58-7315-4a86-8603-\
b1bb92a4ff5d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pimiddiff12", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pimid", "[", 
       RowBox[{"1", ",", "i"}], "]"}], "-", 
      RowBox[{"pimid", "[", 
       RowBox[{"2", ",", "i"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pimiddiff12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Phi]", "1"], 
          RowBox[{"D", "[", 
           RowBox[{"pimiddiff12", ",", 
            SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
         RowBox[{
          SubscriptBox["\[Phi]", "2"], 
          RowBox[{"D", "[", 
           RowBox[{"pimiddiff12", ",", 
            SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "2"], "->", 
        SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{"pimiddiff12", ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9132838423017273`*^9, 3.91328387460882*^9}, {
  3.913283964910387*^9, 3.9132839718486967`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"17f69d7f-95f5-40e1-9df3-5fbbefead064"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "6"], "]"}]}], ")"}]}], "\[Pi]"], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "6"], "]"}]}], ")"}]}], "\[Pi]"], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "6"], "]"}]}], ")"}]}], "\[Pi]"], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "3"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "4"], "]"}], "+", 
       RowBox[{"Log", "[", 
        SubscriptBox["\[Phi]", "5"], "]"}]}], ")"}]}], "\[Pi]"]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9132838639344683`*^9, 3.913283875959847*^9}, {
   3.91328396992653*^9, 3.913283972523967*^9}, 3.913289407887618*^9, 
   3.914011213165032*^9, 3.917951140272963*^9, 3.918203634887451*^9, 
   3.918218532377886*^9, 3.9194399907190657`*^9, 3.922197626493951*^9, 
   3.92226531507514*^9, 3.922265864027348*^9, 3.922437582201537*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"4999af2c-5efd-47df-872b-01005490f257"]
}, Open  ]],

Cell["- Quadratic period", "Text",
 CellChangeTimes->{{3.9132838627141953`*^9, 
  3.9132838685018053`*^9}},ExpressionUUID->"be80a117-d094-41b7-a936-\
7d92a6131c8a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pidowndiff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Phi]", "1"], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"pid", "[", "1", "]"}], "-", 
             RowBox[{"pid", "[", "2", "]"}]}], ",", 
            SubscriptBox["\[Phi]", "1"]}], "]"}]}], "-", 
         RowBox[{
          SubscriptBox["\[Phi]", "2"], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"pid", "[", "1", "]"}], "-", 
             RowBox[{"pid", "[", "2", "]"}]}], ",", 
            SubscriptBox["\[Phi]", "2"]}], "]"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "2"], "->", 
        SubscriptBox["\[Phi]", "1"]}], "}"}]}], "//", "FullSimplify"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NExpand", "[", 
   RowBox[{"pidowndiff", ",", "0"}], "]"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.912245476617175*^9, 3.912245515801158*^9}, {
  3.912245649945559*^9, 3.9122456661586037`*^9}, {3.913283766930257*^9, 
  3.913283841242041*^9}, {3.913283902682234*^9, 3.913283902880321*^9}, {
  3.913283974774259*^9, 3.913283983228819*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"0229de68-e418-4ddf-8879-b63538701df7"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.912245481418992*^9, 3.91224551635441*^9}, {
   3.912245651311257*^9, 3.9122456664375067`*^9}, 3.912247153891739*^9, 
   3.9131759191539307`*^9, 3.913198540510366*^9, 3.9132836295442038`*^9, 
   3.913283919733466*^9, {3.9132839784781857`*^9, 3.9132839998079*^9}, 
   3.913289427660543*^9, 3.914011227459949*^9, 3.917951154825431*^9, 
   3.91820364951788*^9, 3.918218547008829*^9, 3.919440004899901*^9, 
   3.922197641747779*^9, 3.922265329766081*^9, 3.9222658785010843`*^9, 
   3.922437596634552*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"116c0dbf-0654-4876-8625-636362c9cbb7"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison to K3 periods", "Subsection",
 CellChangeTimes->{{3.922265665198227*^9, 
  3.9222656683410807`*^9}},ExpressionUUID->"0b198efb-63be-4c19-8f8e-\
60eff287adca"],

Cell[CellGroupData[{

Cell["K3 periods", "Subsubsection",
 CellChangeTimes->{{3.912136601411254*^9, 3.912136606924312*^9}, {
  3.913284799808116*^9, 
  3.913284799921247*^9}},ExpressionUUID->"318df021-aa25-4686-8350-\
d020175c744e"],

Cell["\<\
Here we write down the K3 periods that agree with the derivatives of fourfold \
periods given above.\
\>", "Text",
 CellChangeTimes->{{3.9132878948308697`*^9, 
  3.913287920047455*^9}},ExpressionUUID->"f16ee24a-76d5-482b-a13e-\
5002cd861bca"],

Cell["Fundamental K3 period", "Text",
 CellChangeTimes->{{3.912136610024373*^9, 3.912136614137719*^9}, {
  3.912136650713871*^9, 
  3.9121366534028797`*^9}},ExpressionUUID->"073794fb-14c9-4321-8f38-\
f4771705aa9f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"coef", "=", 
  RowBox[{
   RowBox[{"Coef", "[", 
    RowBox[{
     RowBox[{"ns", "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}], "+", 
     RowBox[{"\[Rho]s", "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}]}], "]"}], 
   RowBox[{"Phi", "[", 
    RowBox[{
     RowBox[{"ns", "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}], "+", 
     RowBox[{"\[Rho]s", "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi0upK3", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"coef", " ", "/.", "rep\[Rho]"}], ",", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"list", "[", 
        RowBox[{"[", 
         RowBox[{"3", ";;"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi0upK3", "=", 
  RowBox[{
   RowBox[{"NExpand", "[", 
    RowBox[{"pi0upK3", ",", "2"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Phi]", "i_"], "->", 
     SubscriptBox["\[Phi]", 
      RowBox[{"i", "+", "2"}]]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.912136607778838*^9, 3.912136655845193*^9}, {
   3.9121383983543987`*^9, 3.912138399911289*^9}, {3.912138449935403*^9, 
   3.912138453439075*^9}, {3.913283670039771*^9, 3.9132837393724813`*^9}, {
   3.913284262429719*^9, 3.913284269416741*^9}, {3.9132854554783487`*^9, 
   3.913285457601828*^9}, 3.913285529317926*^9, 3.91328792754573*^9, {
   3.913287961678564*^9, 3.913287964556244*^9}, {3.917951209474102*^9, 
   3.917951224751095*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"1bcd5724-67e7-4ed2-86d1-12d5f00199f3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "3", "]"}], "+", 
      RowBox[{"n", "[", "4", "]"}], "+", 
      RowBox[{"n", "[", "5", "]"}], "+", 
      RowBox[{"n", "[", "6", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "3", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "4", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "5", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "6", "]"}]}], "]"}], "2"], " ", 
   SubsuperscriptBox["\[Phi]", "1", 
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "3", "]"}]}]], " ", 
   SubsuperscriptBox["\[Phi]", "2", 
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "4", "]"}]}]], " ", 
   SubsuperscriptBox["\[Phi]", "3", 
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "5", "]"}]}]], " ", 
   SubsuperscriptBox["\[Phi]", "4", 
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "+", 
     RowBox[{"\[Rho]", "[", "6", "]"}]}]]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "3", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "3", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "4", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "4", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "5", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "5", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"n", "[", "6", "]"}], "+", 
      RowBox[{"\[Rho]", "[", "6", "]"}]}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.912136632311344*^9, 3.912136658515246*^9}, 
   3.912137501678328*^9, 3.912137647590019*^9, 3.912137871069384*^9, 
   3.912138400339718*^9, 3.912138453791844*^9, {3.912143473986381*^9, 
   3.912143480008141*^9}, {3.913283732083227*^9, 3.913283739880684*^9}, 
   3.9132841808045473`*^9, 3.913284269919413*^9, 3.913285477020995*^9, 
   3.9132855304225883`*^9, 3.913287927797982*^9, {3.913287962257238*^9, 
   3.913287964842935*^9}, 3.9132894276981497`*^9, {3.9179511657249107`*^9, 
   3.917951225056637*^9}, 3.918203683273449*^9, {3.9194402536795588`*^9, 
   3.919440262013101*^9}, 3.9194402988062267`*^9, 3.9221977422527637`*^9, 
   3.922265329794816*^9, 3.9222658785321903`*^9, 3.9224375966588593`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"7d34e697-0287-49ed-9898-d45b1e2fa640"],

Cell[BoxData[
 RowBox[{"1", "+", 
  SubscriptBox["\[Phi]", "3"], "+", 
  SubsuperscriptBox["\[Phi]", "3", "2"], "+", 
  SubscriptBox["\[Phi]", "4"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "4"]}], "+", 
  SubsuperscriptBox["\[Phi]", "4", "2"], "+", 
  SubscriptBox["\[Phi]", "5"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "5"]}], "+", 
  SubsuperscriptBox["\[Phi]", "5", "2"], "+", 
  SubscriptBox["\[Phi]", "6"], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "3"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "4"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  RowBox[{"4", " ", 
   SubscriptBox["\[Phi]", "5"], " ", 
   SubscriptBox["\[Phi]", "6"]}], "+", 
  SubsuperscriptBox["\[Phi]", "6", "2"]}]], "Output",
 CellChangeTimes->{{3.912136632311344*^9, 3.912136658515246*^9}, 
   3.912137501678328*^9, 3.912137647590019*^9, 3.912137871069384*^9, 
   3.912138400339718*^9, 3.912138453791844*^9, {3.912143473986381*^9, 
   3.912143480008141*^9}, {3.913283732083227*^9, 3.913283739880684*^9}, 
   3.9132841808045473`*^9, 3.913284269919413*^9, 3.913285477020995*^9, 
   3.9132855304225883`*^9, 3.913287927797982*^9, {3.913287962257238*^9, 
   3.913287964842935*^9}, 3.9132894276981497`*^9, {3.9179511657249107`*^9, 
   3.917951225056637*^9}, 3.918203683273449*^9, {3.9194402536795588`*^9, 
   3.919440262013101*^9}, 3.9194402988062267`*^9, 3.9221977422527637`*^9, 
   3.922265329794816*^9, 3.9222658785321903`*^9, 3.922437596669045*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"c69732f7-1e07-4847-9565-210c4f14600c"]
}, Open  ]],

Cell["Logarithmic K3 period", "Text",
 CellChangeTimes->{{3.912138342096714*^9, 
  3.912138348934969*^9}},ExpressionUUID->"8d8cf3bc-54cf-4a0e-83d5-\
4cce202356f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coef3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"coef", " ", ",", 
       RowBox[{"\[Rho]", "[", "3", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "/.", 
    
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i_"], "->", 
      SubscriptBox["\[Phi]", 
       RowBox[{"i", "+", "2"}]]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi3K3", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{"coef3", ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"3", ";;"}], "]"}], "]"}]}], "]"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi3K3", "=", 
   RowBox[{"NExpand", "[", 
    RowBox[{"pi3K3", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piK3mids", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"pi3K3", "/.", 
      RowBox[{"swap", "[", 
       RowBox[{"i", ",", "3"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{"piK3mids", ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.912138356820088*^9, 3.9121384613048277`*^9}, {
   3.912138585688086*^9, 3.9121386069703627`*^9}, {3.912138945782699*^9, 
   3.912138974839633*^9}, {3.912139046218914*^9, 3.912139047179524*^9}, {
   3.913284248311204*^9, 3.913284254149692*^9}, {3.913284327702017*^9, 
   3.913284535047442*^9}, 3.913285522386409*^9, {3.9132879501799593`*^9, 
   3.913287969828761*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"23fb2854-f520-445b-b52a-160871f53673"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["\[Phi]", "3"], "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["\[Phi]", "4"], "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["\[Phi]", "5"], "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", 
       SubscriptBox["\[Phi]", "6"], "]"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.913284375515674*^9, 3.913284439962492*^9}, {
   3.913284474727128*^9, 3.913284480814519*^9}, {3.9132845142139874`*^9, 
   3.913284536297358*^9}, 3.913287970772336*^9, 3.913289428138588*^9, {
   3.9179511658367567`*^9, 3.917951200774228*^9}, 3.918203683739778*^9, {
   3.919440254315682*^9, 3.919440262649279*^9}, 3.919440302004446*^9, 
   3.922197742725793*^9, 3.92226533024551*^9, 3.922265878997643*^9, 
   3.922437597117083*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"6673876c-2310-4e7d-b922-fac4021cbcbd"]
}, Open  ]],

Cell["Doubly logarithmic period", "Text",
 CellChangeTimes->{{3.913284845694297*^9, 
  3.913284849732874*^9}},ExpressionUUID->"f6875935-690c-49b1-88ca-\
85f81bd8d94d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coef34", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"coef", ",", 
       RowBox[{"\[Rho]", "[", "3", "]"}], ",", 
       RowBox[{"\[Rho]", "[", "4", "]"}]}], "]"}], "/.", "rep\[Rho]"}], "/.", 
    
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "i_"], "->", 
      SubscriptBox["\[Phi]", 
       RowBox[{"i", "+", "2"}]]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi34", "=", 
   RowBox[{"NExpand", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]], 
      RowBox[{"Sum", "[", 
       RowBox[{"coef34", ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"list", "[", 
           RowBox[{"[", 
            RowBox[{"3", ";;"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ",", "2"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi0downK3", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", "pi34"}], "/.", 
       RowBox[{"swap", "[", 
        RowBox[{"i", ",", "4"}], "]"}]}], "/.", 
      RowBox[{"swap", "[", 
       RowBox[{"j", ",", "3"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"j", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NExpand", "[", 
  RowBox[{"pi0downK3", ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9132848597376547`*^9, 3.913284884900578*^9}, {
  3.913285348708033*^9, 3.913285403284539*^9}, {3.913285452993745*^9, 
  3.9132854614351377`*^9}, {3.9132857360116167`*^9, 3.913285740659854*^9}, {
  3.9132858572524853`*^9, 3.9132858674928837`*^9}, {3.9132862909325743`*^9, 
  3.913286293618813*^9}, {3.9132879554216137`*^9, 3.9132879760821333`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"ab970d8f-923d-4d1f-a8c9-39b3c956dcaf"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["\[Pi]", "2"]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "3"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "4"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "5"], "]"}], " ", 
    RowBox[{"Log", "[", 
     SubscriptBox["\[Phi]", "6"], "]"}]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{{3.913285381451537*^9, 3.913285407315781*^9}, 
   3.913285465570136*^9, 3.913285744204318*^9, 3.913285870864004*^9, 
   3.9132862952520323`*^9, 3.9132879775420513`*^9, 3.9132894287545443`*^9, {
   3.917951165859489*^9, 3.917951203220482*^9}, 3.918203684546545*^9, {
   3.919440255187643*^9, 3.919440263396199*^9}, 3.9194403032622833`*^9, 
   3.922197743524665*^9, 3.922265331038774*^9, 3.922265879785018*^9, 
   3.922437597905773*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"1f74b195-d9da-4961-aea0-e79f5ca977a1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare K3 periods w/ fourfold periods", "Subsubsection",
 CellChangeTimes->{{3.913285470754388*^9, 
  3.91328549136337*^9}},ExpressionUUID->"50151841-552e-4346-a931-\
a8de2664ab86"],

Cell[TextData[{
 "Here we compare the fourfold periods we identified -- the derivatives along \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["t", "1"], "-", 
    SuperscriptBox["t", "2"]}], TraditionalForm]],ExpressionUUID->
  "9dcf5ea7-6d92-4598-9312-2e344befddb8"],
 " that did not vanish -- with K3 periods. We always write the fourfold \
period on the left and the K3 period on the right, and find that all \
differences vanish"
}], "Text",
 CellChangeTimes->{{3.9132859028105307`*^9, 
  3.913286016342101*^9}},ExpressionUUID->"dc3adb79-9d0a-4677-b737-\
8a138a079bc0"],

Cell["Fundamental period", "Text",
 CellChangeTimes->{{3.9132855379762497`*^9, 
  3.913285540690686*^9}},ExpressionUUID->"abe08736-d004-4067-b300-\
98a6fdce8148"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"piupdiff", "-", "pi0upK3"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.913285474103063*^9, 3.913285500278808*^9}, {
  3.913285897603383*^9, 3.913285900727541*^9}, {3.913285950804968*^9, 
  3.91328596332265*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"2f0d1d00-0030-4dd1-a810-14dc8ed52c91"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9132854977835627`*^9, 3.9132855006016273`*^9}, {
   3.9132855353310833`*^9, 3.913285542807541*^9}, {3.913285954346465*^9, 
   3.9132859636521263`*^9}, 3.91328601809445*^9, 3.913288001780901*^9, 
   3.9132894287945766`*^9, 3.917951190602865*^9, 3.9179512297948303`*^9, 
   3.918223644086821*^9, 3.91944032325065*^9, 3.922197768709035*^9, 
   3.922265331055708*^9, 3.922265879810747*^9, 3.922437597924766*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"88cffa6e-1f59-4fcf-8148-281cf26a2226"]
}, Open  ]],

Cell["Linear periods", "Text",
 CellChangeTimes->{{3.913285543559084*^9, 
  3.9132855459354763`*^9}},ExpressionUUID->"3cea8e9c-e39d-4d49-81e7-\
63f85b11914b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pimiddiff12", "+", 
   RowBox[{"2", 
    RowBox[{"basis", ".", "piK3mids"}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.913285546706386*^9, 3.913285684322124*^9}, {
  3.919440351246294*^9, 3.919440433515066*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"817bce8e-0817-4d29-ae2d-25aaf96884e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9132855557730913`*^9, 3.913285608447455*^9}, {
   3.913285645126487*^9, 3.9132856846967907`*^9}, 3.91328601906222*^9, 
   3.913288002890991*^9, 3.91328942881841*^9, 3.917951232351935*^9, 
   3.9194403319658527`*^9, 3.919440573923595*^9, 3.9221977687520037`*^9, 
   3.922265331066771*^9, 3.922265879825453*^9, 3.922437597937273*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"ab63f788-87c8-4b94-8792-bafbd6c5969d"]
}, Open  ]],

Cell["Quadratic period", "Text",
 CellChangeTimes->{{3.913285688647197*^9, 
  3.9132856922668953`*^9}},ExpressionUUID->"f4755340-21de-4cfe-8bc7-\
27e663cd7e63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pidowndiff", "-", 
   RowBox[{"(", 
    RowBox[{"pi0downK3", "+", 
     RowBox[{"2", "pi0upK3"}]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.913285693284625*^9, 3.913285835105541*^9}, {
  3.913285878142605*^9, 3.913285885806211*^9}, {3.913286154142879*^9, 
  3.913286177789776*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"2296ee48-fc51-4dda-9bd9-b7318224cc48"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.913285704194294*^9, 3.913285760955742*^9}, {
   3.913285822329047*^9, 3.913285837289589*^9}, {3.913285876142686*^9, 
   3.913285883458723*^9}, 3.913285948696145*^9, {3.913286152266314*^9, 
   3.913286168855255*^9}, 3.913286199538294*^9, 3.9132862992334538`*^9, 
   3.9132880040282173`*^9, 3.9132894288406487`*^9, 3.917951233765979*^9, 
   3.9194405764743853`*^9, 3.922197768767622*^9, 3.922265331079081*^9, 
   3.922265879842555*^9, 3.922437597949637*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"f63510ae-7e8b-4f0f-b220-809b6ae8b19b"]
}, Open  ]],

Cell["Fourfold periods in integral basis", "Text",
 CellChangeTimes->{{3.917951240332855*^9, 3.917951245702772*^9}, {
  3.919440585304769*^9, 
  3.9194405969640408`*^9}},ExpressionUUID->"5adf40f3-757b-49b0-884e-\
95139e2c398e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"pilead", ",", 
       SubscriptBox["t", "1"]}], "]"}], "-", 
     RowBox[{"D", "[", 
      RowBox[{"pilead", ",", 
       SubscriptBox["t", "2"]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["t", "2"], "->", 
      SubscriptBox["t", "1"]}], "}"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.917951246509079*^9, 3.917951277443966*^9}, {
  3.917951359229559*^9, 3.9179514359773397`*^9}, {3.919440590172536*^9, 
  3.9194406132353783`*^9}, {3.919440682390888*^9, 3.9194406941005497`*^9}, {
  3.919440727452776*^9, 3.919440864363266*^9}, {3.9194409667221117`*^9, 
  3.9194409779550037`*^9}, {3.919441488715019*^9, 3.919441489794283*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"63b6537c-9573-4d2d-a78d-306868ac6ff2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0"},
      {"1"},
      {
       RowBox[{"-", "1"}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       SubscriptBox["t", "3"]},
      {
       SubscriptBox["t", "4"]},
      {
       SubscriptBox["t", "5"]},
      {
       SubscriptBox["t", "6"]},
      {
       RowBox[{"-", 
        SubscriptBox["t", "3"]}]},
      {
       RowBox[{"-", 
        SubscriptBox["t", "4"]}]},
      {
       RowBox[{"-", 
        SubscriptBox["t", "5"]}]},
      {
       RowBox[{"-", 
        SubscriptBox["t", "6"]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["t", "5"], " ", 
         SubscriptBox["t", "6"]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["t", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["t", "5"], "+", 
           SubscriptBox["t", "6"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["t", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["t", "4"], "+", 
           SubscriptBox["t", "5"], "+", 
           SubscriptBox["t", "6"]}], ")"}]}]}]},
      {
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SubscriptBox["t", "5"], " ", 
         SubscriptBox["t", "6"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["t", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["t", "5"], "+", 
           SubscriptBox["t", "6"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["t", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["t", "4"], "+", 
           SubscriptBox["t", "5"], "+", 
           SubscriptBox["t", "6"]}], ")"}]}]}]},
      {"0"},
      {"0"},
      {"0"},
      {"0"},
      {"0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.919440605126238*^9, {3.91944068256364*^9, 3.91944069437325*^9}, {
   3.9194408095814037`*^9, 3.919440865003304*^9}, 3.9194409689353313`*^9, 
   3.9194411212836943`*^9, 3.919441490751357*^9, 3.922197768781315*^9, 
   3.922265331091278*^9, 3.922265879858738*^9, 3.9224375979628563`*^9},
 CellLabel->
  "Out[163]//MatrixForm=",ExpressionUUID->"ff223f65-1daa-494d-afe4-\
f87dcddd441c"]
}, Open  ]],

Cell["Basis and intersection form", "Text",
 CellChangeTimes->{{3.919441491747023*^9, 
  3.919441495618216*^9}},ExpressionUUID->"727c9b18-6b5c-49da-a577-\
36886928232d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"vup", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", "22"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vdown", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "22"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ",", "0"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"basis", " ", "for", " ", "linear", " ", "periods"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"1", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"2", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"3", ",", 
        RowBox[{"ind", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", ",", "indices"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"1", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"2", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"4", ",", 
        RowBox[{"ind", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", ",", "indices"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"1", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"2", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"5", ",", 
        RowBox[{"ind", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", ",", "indices"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"1", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"2", ",", 
          RowBox[{"ind", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"6", ",", 
        RowBox[{"ind", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ind", ",", "indices"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vmid", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "4", ",", "7"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"v3", ",", "v4", ",", "v5", ",", "v6"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "4", ",", "7"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vmid", "=", 
   RowBox[{"Flatten", "/@", "Vmid"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919441498615088*^9, 3.919441542681006*^9}, {
  3.919441599156206*^9, 3.9194416958376923`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"43d83395-abb7-49f1-988a-00bad0ebb687"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.919441646983302*^9, 3.919441696166151*^9}, 
   3.922197768789176*^9, 3.922265331103498*^9, 3.922265879865583*^9, 
   3.922437597972019*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"8665aeeb-b1cb-4d61-ad93-15f17ad17c47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
   ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.919441646983302*^9, 3.919441696166151*^9}, 
   3.922197768789176*^9, 3.922265331103498*^9, 3.922265879865583*^9, 
   3.922437597973521*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"8ec9acde-caaf-4d08-b7e2-6490aec3ef1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Vmin", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", "vup", "}"}], ",", "Vmid", ",", 
    RowBox[{"{", 
     RowBox[{"-", "vdown"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Vmin", ".", "sigma", ".", 
     RowBox[{"Transpose", "[", "Vmin", "]"}]}]}], "/", "2"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.919441548045189*^9, 3.919441577913822*^9}, {
   3.919441701196151*^9, 3.919441709366996*^9}, {3.919441982771867*^9, 
   3.919441989424407*^9}, 3.919442071519574*^9, 3.919443398394115*^9, {
   3.9221991559733133`*^9, 3.9221991615389853`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"f95dd3ca-af12-494b-b6a2-723df50bca7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.919441567390394*^9, 3.919441578175706*^9}, 
   3.919441709659239*^9, {3.91944198472576*^9, 3.919441990301103*^9}, 
   3.919442071805664*^9, 3.919442699041326*^9, 3.91944339874408*^9, 
   3.922197768803708*^9, 3.9222653311130342`*^9, 3.922265879883671*^9, 
   3.922437597986657*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"c4984509-f2ad-4480-98ca-f8da8e557a36"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2"}], "0", "0", "0", "0", "1"},
     {"0", "0", "2", "2", "2", "0"},
     {"0", "2", "0", "2", "2", "0"},
     {"0", "2", "2", "0", "2", "0"},
     {"0", "2", "2", "2", "0", "0"},
     {"1", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919441567390394*^9, 3.919441578175706*^9}, 
   3.919441709659239*^9, {3.91944198472576*^9, 3.919441990301103*^9}, 
   3.919442071805664*^9, 3.919442699041326*^9, 3.91944339874408*^9, 
   3.922197768803708*^9, 3.9222653311130342`*^9, 3.922265879883671*^9, 
   3.9224375979884033`*^9},
 CellLabel->
  "Out[173]//MatrixForm=",ExpressionUUID->"8aba5259-d538-4c29-8e5a-\
94b40f2ba10f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mirror map K3 surface", "Subsubsection",
 CellChangeTimes->{{3.9121401455443707`*^9, 
  3.912140151530746*^9}},ExpressionUUID->"3d5234ae-9db6-4621-9fa6-\
9a62b7c912a4"],

Cell["Mirror map expansions", "Text",
 CellChangeTimes->{{3.912140256343107*^9, 
  3.912140261449148*^9}},ExpressionUUID->"3b9597c8-4f2e-4ce7-a24f-\
9e31b6834d92"],

Cell[BoxData[
 RowBox[{"Clear", "[", "q", "]"}]], "Input",
 CellChangeTimes->{{3.922197938467887*^9, 3.9221979456805468`*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"e7187f5f-6ef2-4789-98cb-d86c8792f00d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mirrormaps", "=", 
   RowBox[{"NExpand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"piK3mids", "/", "pi0upK3"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["\[Phi]", "i_"], "->", 
        RowBox[{"\[Lambda]", " ", 
         SubscriptBox["\[Phi]", "i"]}]}], "}"}]}], ",", "ord"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ansatz", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "i"], "->", 
      RowBox[{
       SubscriptBox["q", "i"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"p1", "+", "p2", "+", "p3", "+", "p4"}], "<=", "ord"}], 
           ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["c", "i"], "[", 
             RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "3"], ")"}], "p1"], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "4"], ")"}], "p2"], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "5"], ")"}], "p3"], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["q", "6"], ")"}], "p4"]}], ",", "0"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"p1", ",", "0", ",", "ord"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p2", ",", "0", ",", "ord"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p3", ",", "0", ",", "ord"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p4", ",", "0", ",", "ord"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"NExpand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"mirrormaps", "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log", "[", 
            SubscriptBox["q", "3"], "]"}], ",", 
           RowBox[{"Log", "[", 
            SubscriptBox["q", "4"], "]"}], ",", 
           RowBox[{"Log", "[", 
            SubscriptBox["q", "5"], "]"}], ",", 
           RowBox[{"Log", "[", 
            SubscriptBox["q", "6"], "]"}]}], "}"}]}]}], "/.", "ansatz"}], ",",
       "ord"}], "]"}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"eqs", ",", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["q", "3"], ",", 
        SubscriptBox["q", "4"], ",", 
        SubscriptBox["q", "5"], ",", 
        SubscriptBox["q", "6"]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["q", "i_"], "->", "1"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.912140706460011*^9, 3.912140710485346*^9}, {
   3.912143784195057*^9, 3.9121439479989033`*^9}, {3.912144496404656*^9, 
   3.9121444964595747`*^9}, {3.9121448661837387`*^9, 3.912144866248323*^9}, {
   3.912144926889915*^9, 3.912144927073614*^9}, {3.913286674946898*^9, 
   3.913286788800025*^9}, {3.913286819491026*^9, 3.913286846212109*^9}, {
   3.913286893431546*^9, 3.913286901461237*^9}, {3.91328732184171*^9, 
   3.9132873246870823`*^9}, {3.9132873926037893`*^9, 3.913287507089966*^9}, {
   3.913287551486742*^9, 3.913287567911586*^9}, {3.9132876328386106`*^9, 
   3.913287633730522*^9}, 3.913287682012258*^9, {3.91328938347473*^9, 
   3.9132894087998743`*^9}, {3.913289457701653*^9, 3.91328946580093*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"b2e91784-604b-4296-aee1-3ce4c41a20f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invmirrormaps", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "3"], ",", 
       SubscriptBox["\[Phi]", "4"], ",", 
       SubscriptBox["\[Phi]", "5"], ",", 
       SubscriptBox["\[Phi]", "6"]}], "}"}], "/.", "ansatz"}], "/.", 
    "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"invmirrormaps", 
  RowBox[{"(*", 
   RowBox[{"/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["q", "i_"], "->", 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["t", "i"]}], "]"}]}], "}"}]}], "*)"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.912143950148328*^9, 3.912144002508689*^9}, {
  3.912144884531885*^9, 3.9121449698817987`*^9}, {3.912145353917618*^9, 
  3.912145370058365*^9}, {3.91328941042878*^9, 3.913289416442585*^9}, {
  3.913289492049582*^9, 3.913289501826454*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"8a514604-b35d-44e2-9a37-6fea29dc9a6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["q", "3"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["q", "3", "2"], " ", 
     SubscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubsuperscriptBox["q", "4", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["q", "3", "2"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubsuperscriptBox["q", "5", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["q", "3", "2"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubsuperscriptBox["q", "6", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["q", "4"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["q", "3", "2"], " ", 
     SubscriptBox["q", "4"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["q", "3"], " ", 
     SubsuperscriptBox["q", "4", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["q", "4", "2"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "4"], " ", 
     SubsuperscriptBox["q", "5", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["q", "4", "2"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "4"], " ", 
     SubsuperscriptBox["q", "6", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["q", "5"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["q", "3", "2"], " ", 
     SubscriptBox["q", "5"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["q", "4", "2"], " ", 
     SubscriptBox["q", "5"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["q", "3"], " ", 
     SubsuperscriptBox["q", "5", "2"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["q", "4"], " ", 
     SubsuperscriptBox["q", "5", "2"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubsuperscriptBox["q", "5", "2"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "5"], " ", 
     SubsuperscriptBox["q", "6", "2"]}]}], ",", 
   RowBox[{
    SubscriptBox["q", "6"], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["q", "3", "2"], " ", 
     SubscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["q", "4", "2"], " ", 
     SubscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "3"], " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["q", "4"], " ", 
     SubscriptBox["q", "5"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SubsuperscriptBox["q", "5", "2"], " ", 
     SubscriptBox["q", "6"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["q", "3"], " ", 
     SubsuperscriptBox["q", "6", "2"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["q", "4"], " ", 
     SubsuperscriptBox["q", "6", "2"]}], "+", 
    RowBox[{"4", " ", 
     SubscriptBox["q", "5"], " ", 
     SubsuperscriptBox["q", "6", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9121453676928167`*^9, 3.912145370480463*^9}, 
   3.9132866903832703`*^9, 3.9132875090091953`*^9, 3.913287569717545*^9, 
   3.913287636242601*^9, 3.913287684867281*^9, 3.913288008923579*^9, {
   3.913289460723505*^9, 3.913289502418931*^9}, 3.919440994437428*^9, {
   3.9221979292615356`*^9, 3.922197948448674*^9}, 3.922265332311235*^9, 
   3.922265881090917*^9, 3.922437599181395*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"52d41444-8de3-4484-abec-e5aad2fefcc1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["K3 periods and physical couplings", "Subsubsection",
 CellChangeTimes->{{3.922199813839602*^9, 3.922199822896723*^9}, {
  3.922200675143416*^9, 
  3.922200677292921*^9}},ExpressionUUID->"0be84886-f6c0-4d29-aa85-\
b57d34e5ad36"],

Cell["Pairing and period vector", "Text",
 CellChangeTimes->{{3.922199862701872*^9, 
  3.922199867739614*^9}},ExpressionUUID->"a3483ff3-7673-4120-b545-\
b7e0d57503c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalSigma]K3", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "n"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "->", 
      RowBox[{"-", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piK3", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SubscriptBox["t", "3"], ",", 
      SubscriptBox["t", "4"], ",", 
      SubscriptBox["t", "5"], ",", 
      SubscriptBox["t", "6"], ",", 
      RowBox[{
       RowBox[{"-", "n"}], "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["t", "3"], " ", 
           SubscriptBox["t", "4"]}], "+", " ", 
          RowBox[{
           SubscriptBox["t", "3"], " ", 
           SubscriptBox["t", "5"]}], "+", " ", 
          RowBox[{
           SubscriptBox["t", "4"], " ", 
           SubscriptBox["t", "5"]}], "+", " ", 
          RowBox[{
           SubscriptBox["t", "3"], " ", 
           SubscriptBox["t", "6"]}], "+", " ", 
          RowBox[{
           SubscriptBox["t", "4"], " ", 
           SubscriptBox["t", "6"]}], "+", " ", 
          RowBox[{
           SubscriptBox["t", "5"], " ", 
           SubscriptBox["t", "6"]}]}], ")"}]}]}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "->", 
      RowBox[{"-", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piK3", ".", "\[CapitalSigma]K3", ".", "piK3"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9221998361446743`*^9, 3.922199836261017*^9}, {
  3.922200420504922*^9, 3.92220050178024*^9}, {3.922200580502184*^9, 
  3.922200592117093*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"606374d3-01e9-4f4c-b044-86da2c52fa86"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9221998377022448`*^9, 3.9222005022331944`*^9, 
  3.922200592641572*^9, 3.922265332339464*^9, 3.922265881096719*^9, 
  3.92243759918915*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"511a9865-b3e1-44fb-8916-9c7723e81a28"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.922200648827387*^9, 
  3.922200653294482*^9}},ExpressionUUID->"89b54338-0ea2-428b-b7ee-\
ea7ecbfc6e94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"piK3", "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["t", "i_"], "->", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SubscriptBox["y", "i"]}]}], "}"}]}], ")"}], ".", "\[CapitalSigma]K3", 
   ".", 
   RowBox[{"(", 
    RowBox[{"piK3", "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["t", "i_"], "->", 
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["y", "i"]}]}], "}"}]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.922200638059846*^9, 3.922200694156753*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"0de89585-7cff-4888-9627-bb5cd1ee2aee"],

Cell[BoxData[
 RowBox[{"8", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["y", "5"], " ", 
     SubscriptBox["y", "6"]}], "+", 
    RowBox[{
     SubscriptBox["y", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["y", "5"], "+", 
       SubscriptBox["y", "6"]}], ")"}]}], "+", 
    RowBox[{
     SubscriptBox["y", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["y", "4"], "+", 
       SubscriptBox["y", "5"], "+", 
       SubscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.922200685025741*^9, 3.9222006944842043`*^9}, 
   3.9222653323540154`*^9, 3.922265881112185*^9, 3.922437599204608*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"0fa68833-732d-4306-8828-46b9a6268315"]
}, Open  ]],

Cell["Flux superpotential ", "Text",
 CellChangeTimes->{{3.922200053793252*^9, 3.9222000576547832`*^9}, {
   3.92220115817264*^9, 3.922201160208508*^9}, 
   3.922206753329118*^9},ExpressionUUID->"c69b19d9-7e39-4389-93ce-\
6f8c79cdbfc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G4", "=", 
  RowBox[{
   RowBox[{"g0up", " ", "vup"}], "+", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g3", ",", "g4", ",", "g5", ",", "g6"}], "}"}], ".", "Vmid"}], 
   " ", "-", 
   RowBox[{"g0down", " ", "vdown"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WK3fromCY4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"G4", ".", "sigma", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"pilead", ",", 
            SubscriptBox["t", "1"]}], "]"}], "-", 
          RowBox[{"D", "[", 
           RowBox[{"pilead", ",", 
            SubscriptBox["t", "2"]}], "]"}]}], ")"}]}]}], "/", "2"}], "/.", 
     RowBox[{"{", 
      RowBox[{"g0down", "->", 
       RowBox[{"g0down", "+", "g0up"}]}], "}"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"WK3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "g0up", ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "g0down"}], 
      "}"}], ".", "\[CapitalSigma]K3", ".", "piK3"}], "/.", 
    RowBox[{"{", 
     RowBox[{"g0down", "->", 
      RowBox[{"g0down", "+", "g0up"}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WK3", "-", " ", "WK3fromCY4"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.92220009996939*^9, 3.922200173267208*^9}, {
   3.922200248130002*^9, 3.9222004054282722`*^9}, {3.922200516215514*^9, 
   3.922200615177987*^9}, 3.9222007036268044`*^9, {3.92220160920096*^9, 
   3.9222016986997643`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"47296ac7-3ee8-4ba8-abd0-0d3d6a00d3e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "g0up", ",", 
   RowBox[{"-", "g0up"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", 
   RowBox[{"-", "g3"}], ",", 
   RowBox[{"-", "g4"}], ",", 
   RowBox[{"-", "g5"}], ",", 
   RowBox[{"-", "g6"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", 
   RowBox[{"-", "g0down"}], ",", "g0down", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.922200140968261*^9, 3.922200173677321*^9, {3.9222002572012377`*^9, 
   3.922200281048854*^9}, {3.92220032089202*^9, 3.922200405740746*^9}, {
   3.922200512033132*^9, 3.9222006155033903`*^9}, 3.922200704480336*^9, 
   3.922201161627501*^9, {3.922201610389914*^9, 3.922201615749878*^9}, 
   3.922201658569751*^9, {3.922201689607792*^9, 3.922201699097988*^9}, 
   3.9222653323596983`*^9, 3.9222658811186237`*^9, 3.922437599212351*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"3d30efad-8cbc-4b75-99ba-93454906c054"],

Cell[BoxData[
 RowBox[{"g0down", "+", 
  RowBox[{"2", " ", "g4", " ", 
   SubscriptBox["t", "3"]}], "+", 
  RowBox[{"2", " ", "g5", " ", 
   SubscriptBox["t", "3"]}], "+", 
  RowBox[{"2", " ", "g6", " ", 
   SubscriptBox["t", "3"]}], "+", 
  RowBox[{"2", " ", "g3", " ", 
   SubscriptBox["t", "4"]}], "+", 
  RowBox[{"2", " ", "g5", " ", 
   SubscriptBox["t", "4"]}], "+", 
  RowBox[{"2", " ", "g6", " ", 
   SubscriptBox["t", "4"]}], "-", 
  RowBox[{"2", " ", "g0up", " ", 
   SubscriptBox["t", "3"], " ", 
   SubscriptBox["t", "4"]}], "+", 
  RowBox[{"2", " ", "g3", " ", 
   SubscriptBox["t", "5"]}], "+", 
  RowBox[{"2", " ", "g4", " ", 
   SubscriptBox["t", "5"]}], "+", 
  RowBox[{"2", " ", "g6", " ", 
   SubscriptBox["t", "5"]}], "-", 
  RowBox[{"2", " ", "g0up", " ", 
   SubscriptBox["t", "3"], " ", 
   SubscriptBox["t", "5"]}], "-", 
  RowBox[{"2", " ", "g0up", " ", 
   SubscriptBox["t", "4"], " ", 
   SubscriptBox["t", "5"]}], "+", 
  RowBox[{"2", " ", "g3", " ", 
   SubscriptBox["t", "6"]}], "+", 
  RowBox[{"2", " ", "g4", " ", 
   SubscriptBox["t", "6"]}], "+", 
  RowBox[{"2", " ", "g5", " ", 
   SubscriptBox["t", "6"]}], "-", 
  RowBox[{"2", " ", "g0up", " ", 
   SubscriptBox["t", "3"], " ", 
   SubscriptBox["t", "6"]}], "-", 
  RowBox[{"2", " ", "g0up", " ", 
   SubscriptBox["t", "4"], " ", 
   SubscriptBox["t", "6"]}], "-", 
  RowBox[{"2", " ", "g0up", " ", 
   SubscriptBox["t", "5"], " ", 
   SubscriptBox["t", "6"]}]}]], "Output",
 CellChangeTimes->{
  3.922200140968261*^9, 3.922200173677321*^9, {3.9222002572012377`*^9, 
   3.922200281048854*^9}, {3.92220032089202*^9, 3.922200405740746*^9}, {
   3.922200512033132*^9, 3.9222006155033903`*^9}, 3.922200704480336*^9, 
   3.922201161627501*^9, {3.922201610389914*^9, 3.922201615749878*^9}, 
   3.922201658569751*^9, {3.922201689607792*^9, 3.922201699097988*^9}, 
   3.9222653323596983`*^9, 3.9222658811186237`*^9, 3.922437599349666*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"b0cccc3f-2fef-4b76-8f76-d96ffeb6882a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.922200140968261*^9, 3.922200173677321*^9, {3.9222002572012377`*^9, 
   3.922200281048854*^9}, {3.92220032089202*^9, 3.922200405740746*^9}, {
   3.922200512033132*^9, 3.9222006155033903`*^9}, 3.922200704480336*^9, 
   3.922201161627501*^9, {3.922201610389914*^9, 3.922201615749878*^9}, 
   3.922201658569751*^9, {3.922201689607792*^9, 3.922201699097988*^9}, 
   3.9222653323596983`*^9, 3.9222658811186237`*^9, 3.922437599351624*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"cbceec4c-74ac-428f-b276-ec44bc24e582"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["K3 periods and CM", "Subsubsection",
 CellChangeTimes->{{3.9194356864432573`*^9, 3.9194356950023203`*^9}, {
  3.922266515528221*^9, 
  3.9222665156529922`*^9}},ExpressionUUID->"be123325-8980-40ed-9c80-\
21b0f45887b8"],

Cell["K3 period vector on symmetric locus", "Text",
 CellChangeTimes->{{3.9185560204526367`*^9, 
  3.918556026913472*^9}},ExpressionUUID->"63d44cae-ca2f-4968-94b8-\
876141bea504"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"piK3lead", "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", " ", "t", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", 
       FractionBox["1", "2"]}], "24", " ", 
      SuperscriptBox["t", "2"]}], "+", "1"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairingK3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "24", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piK3lead", ".", "pairingK3", ".", "piK3lead"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9185560277561913`*^9, 3.9185561225584793`*^9}, {
  3.92220821489821*^9, 3.922208241824016*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"a110dbab-5c0e-47ea-b90c-8a9ab42cb773"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "t", ",", 
   RowBox[{"1", "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9185560913207483`*^9, 3.918556122831952*^9}, 
   3.918806419677155*^9, 3.9193269879844713`*^9, {3.922208216087625*^9, 
   3.9222082422147293`*^9}, 3.9222653325094223`*^9, 3.922265881265999*^9, 
   3.922266789174708*^9, 3.9224375993564167`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"2bc503b4-a679-43b9-ad7d-c193208da728"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9185560913207483`*^9, 3.918556122831952*^9}, 
   3.918806419677155*^9, 3.9193269879844713`*^9, {3.922208216087625*^9, 
   3.9222082422147293`*^9}, 3.9222653325094223`*^9, 3.922265881265999*^9, 
   3.922266789174708*^9, 3.9224375993578777`*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"0145499e-b867-4fef-83f6-7dc7fce3d029"]
}, Open  ]],

Cell["K3 superpotential", "Text",
 CellChangeTimes->{{3.922265907771022*^9, 
  3.922265910900942*^9}},ExpressionUUID->"92fa1cdd-057b-462f-8f11-\
6f4407af099d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "a"}], ",", "b", ",", 
     RowBox[{"c", "-", "a"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"WK3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"G2", ".", "pairingK3", ".", "piK3lead"}], "//", "Simplify"}], "//",
    "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"WK3", "==", "0"}], ",", "t"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.922265911799979*^9, 3.922265956055028*^9}, {
  3.922276031808538*^9, 3.922276053705935*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"8e13d4fc-f696-4d66-8e56-e51d97fa1333"],

Cell[BoxData[
 RowBox[{"c", "+", 
  RowBox[{"24", " ", "b", " ", "t"}], "+", 
  RowBox[{"12", " ", "a", " ", 
   SuperscriptBox["t", "2"]}]}]], "Output",
 CellChangeTimes->{{3.922265921473461*^9, 3.922265958995098*^9}, 
   3.9222667906349173`*^9, {3.922276035812448*^9, 3.9222760539787188`*^9}, 
   3.922437599369128*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"ca3b162e-16e3-4f45-89d1-83290cd56319"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"t", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "b"}], "+", 
     RowBox[{
      SqrtBox["3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"]}], "-", 
        RowBox[{"a", " ", "c"}]}]]}]}], 
    RowBox[{"6", " ", "a"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.922265921473461*^9, 3.922265958995098*^9}, 
   3.9222667906349173`*^9, {3.922276035812448*^9, 3.9222760539787188`*^9}, 
   3.92243759937075*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"fe7adabe-2978-4f57-b9bd-ccd9add98d39"]
}, Open  ]],

Cell["\<\
Simplify some things to make basis nicer (just for this section!)\
\>", "Text",
 CellChangeTimes->{{3.922266264192597*^9, 
  3.922266296169067*^9}},ExpressionUUID->"1c2965b1-3559-4f7e-b01b-\
16439a5e25d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shift", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pairingK3new", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", "shift", "]"}], ".", "pairingK3", ".", 
   "shift"}]}], "\[IndentingNewLine]", 
 RowBox[{"G2new", "=", 
  RowBox[{
   RowBox[{"Inverse", "[", "shift", "]"}], ".", 
   "G2"}]}], "\[IndentingNewLine]", 
 RowBox[{"piK3new", "=", 
  RowBox[{
   RowBox[{"Inverse", "[", "shift", "]"}], ".", "piK3lead"}]}]}], "Input",
 CellChangeTimes->{{3.922266298086584*^9, 3.92226635050422*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"d4eb21b0-3531-4c7e-8fcf-eca054e7788c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "24", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.922266315512744*^9, 3.922266350812119*^9}, 
   3.9222667917583427`*^9, 3.922437599375752*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"bfb76243-39ea-4c1b-b8fc-e72e5166d60a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "a"}], ",", "b", ",", "c"}], "}"}]], "Output",
 CellChangeTimes->{{3.922266315512744*^9, 3.922266350812119*^9}, 
   3.9222667917583427`*^9, 3.922437599377193*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"0674b32e-b788-4094-ab26-ea2657b1c2d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "t", ",", 
   RowBox[{
    RowBox[{"-", "12"}], " ", 
    SuperscriptBox["t", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.922266315512744*^9, 3.922266350812119*^9}, 
   3.9222667917583427`*^9, 3.9224375993787327`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"176fbdcd-6dd7-4867-920d-e22966a1d9ab"]
}, Open  ]],

Cell["Project out two-form flux that defines NS lattice", "Text",
 CellChangeTimes->{{3.922265989636463*^9, 
  3.922265999219523*^9}},ExpressionUUID->"60f12c7a-9ec6-464e-9f5d-\
3a977040e01b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NS", "=", 
   RowBox[{"{", "G2new", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"T", "=", 
  RowBox[{
   RowBox[{"c", " ", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"pairingK3new", ".", 
       RowBox[{"Transpose", "[", "NS", "]"}]}], "]"}], "]"}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.922266007859405*^9, 3.922266053988014*^9}, {
  3.9222661783858337`*^9, 3.922266180456862*^9}, {3.92226624079731*^9, 
  3.922266247255576*^9}, {3.922266359668105*^9, 3.922266368103307*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"d11ec2b1-aedc-4d5a-925e-06a893d651ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "c"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "24"}], " ", "b"}], ",", "c", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.922266180698895*^9, {3.922266242819022*^9, 3.92226624762845*^9}, {
   3.922266364300109*^9, 3.922266368355886*^9}, 3.9222667936938133`*^9, 
   3.922437599390864*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"55e50da4-c1c1-4297-b900-af9c17675930"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"T", ",", "NS"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Det", "[", "basis", "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9222660703684483`*^9, 3.922266086290481*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"6f99e7e9-18a3-4215-955a-19eb3cda95c6"],

Cell[BoxData[
 RowBox[{"2", " ", "c", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     SuperscriptBox["b", "2"]}], "+", 
    RowBox[{"a", " ", "c"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9222660833375998`*^9, 3.922266086577117*^9}, 
   3.922266182809684*^9, 3.922266369390779*^9, 3.922266795049387*^9, 
   3.9224375993952637`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"33e51d18-057c-4c63-9695-f51999e370f9"]
}, Open  ]],

Cell["Total basis transformation:", "Text",
 CellChangeTimes->{{3.922266409289866*^9, 
  3.922266413719631*^9}},ExpressionUUID->"4505a4b3-b349-441b-8d65-\
643a88b0d925"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"shift", ".", "basis"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"B", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.922266396263883*^9, 3.922266406760415*^9}, {
  3.922266780336615*^9, 3.922266780720284*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"fb83e089-7b99-4998-8162-9560e2f343f4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", 
      RowBox[{
       RowBox[{"-", "24"}], " ", "b"}], 
      RowBox[{"-", "a"}]},
     {"0", "c", "b"},
     {
      RowBox[{"a", "+", "c"}], 
      RowBox[{
       RowBox[{"-", "24"}], " ", "b"}], 
      RowBox[{
       RowBox[{"-", "a"}], "+", "c"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.922266398192361*^9, 3.9222664149605503`*^9}, {
   3.922266780912684*^9, 3.9222667975066147`*^9}, 3.9224375994079313`*^9},
 CellLabel->
  "Out[206]//MatrixForm=",ExpressionUUID->"7339136b-d811-404a-b0fd-\
4177b639fb30"]
}, Open  ]],

Cell["New pairing and period vector", "Text",
 CellChangeTimes->{{3.922266499453182*^9, 3.922266501457274*^9}, {
  3.922276130472413*^9, 
  3.922276132397081*^9}},ExpressionUUID->"f71a6f8d-6ede-4972-93e1-\
0b85e1882931"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pairingK3f", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "basis", "]"}], ".", "pairingK3new", ".", 
    "basis"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piK3f", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "basis", "]"}], ".", "piK3new"}], "/.", "sol"}], 
   "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairingK3f", "//", "FullSimplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9222661601356077`*^9, 3.9222661735961533`*^9}, {
  3.9222663821167297`*^9, 3.9222663822189713`*^9}, {3.922267019317327*^9, 
  3.922267023796095*^9}, {3.9222761333733397`*^9, 3.922276154895904*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"584cf5a9-1c9d-4d63-8404-e502984ec240"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"a", " ", "c"}], "+", 
     RowBox[{"4", " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "b"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"36", " ", 
           SuperscriptBox["b", "2"]}], "-", 
          RowBox[{"3", " ", "a", " ", "c"}]}]]}], ")"}]}]}], 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "c"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "b"}], "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"36", " ", 
        SuperscriptBox["b", "2"]}], "-", 
       RowBox[{"3", " ", "a", " ", "c"}]}]]}], 
    RowBox[{"6", " ", "a", " ", "c"}]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9222661667563963`*^9, 3.922266173915462*^9}, {
   3.922266373138052*^9, 3.922266382604965*^9}, 3.922266799896968*^9, 
   3.922267024129414*^9, {3.92227614877315*^9, 3.922276155181466*^9}, 
   3.922437599464658*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"72367bad-74fd-484c-b279-c9f4a388d9f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", "a", " ", "c"}], 
      RowBox[{
       RowBox[{"-", "24"}], " ", "b", " ", "c"}], "0"},
     {
      RowBox[{
       RowBox[{"-", "24"}], " ", "b", " ", "c"}], 
      RowBox[{"24", " ", 
       SuperscriptBox["c", "2"]}], "0"},
     {"0", "0", 
      RowBox[{
       RowBox[{"24", " ", 
        SuperscriptBox["b", "2"]}], "-", 
       RowBox[{"2", " ", "a", " ", "c"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9222661667563963`*^9, 3.922266173915462*^9}, {
   3.922266373138052*^9, 3.922266382604965*^9}, 3.922266799896968*^9, 
   3.922267024129414*^9, {3.92227614877315*^9, 3.922276155181466*^9}, 
   3.922437599466496*^9},
 CellLabel->
  "Out[209]//MatrixForm=",ExpressionUUID->"eb66cd4e-d768-4bdf-bc43-\
a25e86921efe"]
}, Open  ]],

Cell["\<\
Now we study an example:

New monodromy\
\>", "Text",
 CellChangeTimes->{{3.9222669322175417`*^9, 3.9222669352537193`*^9}, {
  3.9222771536423893`*^9, 
  3.9222771576158943`*^9}},ExpressionUUID->"9d963350-1027-426d-bb1b-\
587e07fe3ad0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MC1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Inverse", "[", "B", "]"}], ".", "MC1", ".", "B"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", "1"}], ",", 
     RowBox[{"c", "->", "1"}], ",", 
     RowBox[{"b", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9222666863576937`*^9, 3.922266693461166*^9}, {
  3.92226676488618*^9, 3.922266805910084*^9}, {3.922266895066511*^9, 
  3.922266916650021*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"c345b613-e80e-4a58-81e2-6b46a5b5d65c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9222667761479816`*^9, 3.922266806216608*^9}, {
   3.922266899279447*^9, 3.922266917052424*^9}, 3.922277161634652*^9, 
   3.922437599472754*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"ee28651a-759a-43c4-b29a-2dcdc8bff92a"]
}, Open  ]],

Cell["Period vector and complex multiplication symmetry", "Text",
 CellChangeTimes->{{3.922266502549079*^9, 3.922266508444334*^9}, {
  3.922266937363462*^9, 
  3.9222669405563803`*^9}},ExpressionUUID->"1d583242-6661-4bff-a673-\
1342fd065161"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tcm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "12", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tcm", ".", "piK3f"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "->", "1"}], ",", 
    RowBox[{"b", "->", "0"}], ",", 
    RowBox[{"c", "->", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piK3f", 
   RowBox[{"(", 
    RowBox[{"2", "\[ImaginaryI]", " ", 
     SqrtBox["3"]}], ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "->", "1"}], ",", 
    RowBox[{"b", "->", "0"}], ",", 
    RowBox[{"c", "->", "1"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.922266509512697*^9, 3.922266607255299*^9}, {
   3.922266979321698*^9, 3.9222671113789663`*^9}, {3.922267144343567*^9, 
   3.922267144813266*^9}, {3.922267217312688*^9, 3.922267240128592*^9}, {
   3.922267289359776*^9, 3.922267349727119*^9}, {3.922275410822734*^9, 
   3.922275474249668*^9}, {3.922275552716148*^9, 3.922275580933942*^9}, {
   3.9222756513907537`*^9, 3.9222756636957817`*^9}, {3.922276116551709*^9, 
   3.922276118245327*^9}, {3.922276299309127*^9, 3.922276335533856*^9}, {
   3.9222766742910547`*^9, 3.922276687227916*^9}, 3.9222771678868313`*^9, {
   3.922277274586944*^9, 3.922277282403799*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"eafd1686-2a24-4edc-be70-93fdb8902045"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"]}], ",", 
   RowBox[{"-", "1"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.922266566822114*^9, 3.922266607686722*^9}, 
   3.922266944077626*^9, {3.922266988808337*^9, 3.9222669941493473`*^9}, {
   3.922267028984864*^9, 3.922267111701322*^9}, 3.922267145148278*^9, {
   3.922267220105515*^9, 3.922267240989356*^9}, {3.922267290060763*^9, 
   3.92226735013243*^9}, {3.922275436101516*^9, 3.9222754746063137`*^9}, {
   3.9222755371365747`*^9, 3.9222755814701*^9}, {3.922275651776985*^9, 
   3.922275676860971*^9}, 3.9222761185331783`*^9, {3.9222763039672947`*^9, 
   3.922276335945997*^9}, {3.922276674914385*^9, 3.922276687663672*^9}, {
   3.92227716274384*^9, 3.9222771683105907`*^9}, {3.922277275225565*^9, 
   3.92227728332423*^9}, 3.922437599485433*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"a030f002-874f-4264-8a57-35be983bcf54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"]}], ",", 
   RowBox[{"-", "1"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.922266566822114*^9, 3.922266607686722*^9}, 
   3.922266944077626*^9, {3.922266988808337*^9, 3.9222669941493473`*^9}, {
   3.922267028984864*^9, 3.922267111701322*^9}, 3.922267145148278*^9, {
   3.922267220105515*^9, 3.922267240989356*^9}, {3.922267290060763*^9, 
   3.92226735013243*^9}, {3.922275436101516*^9, 3.9222754746063137`*^9}, {
   3.9222755371365747`*^9, 3.9222755814701*^9}, {3.922275651776985*^9, 
   3.922275676860971*^9}, 3.9222761185331783`*^9, {3.9222763039672947`*^9, 
   3.922276335945997*^9}, {3.922276674914385*^9, 3.922276687663672*^9}, {
   3.92227716274384*^9, 3.9222771683105907`*^9}, {3.922277275225565*^9, 
   3.92227728332423*^9}, 3.9224375994870663`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"de3bd86c-3092-428b-9659-f6ffe8388098"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complete moduli stabilization", "Subsection",
 CellChangeTimes->{{3.922265674055567*^9, 
  3.9222656813856983`*^9}},ExpressionUUID->"09990061-2c85-4127-94ae-\
e77e603fa536"],

Cell[CellGroupData[{

Cell["Basis for fluxes for complete moduli stabilization", "Subsubsection",
 CellChangeTimes->{{3.922199671517997*^9, 3.922199682376369*^9}, {
  3.922199808865651*^9, 
  3.922199812785952*^9}},ExpressionUUID->"f747b032-ec3a-4547-9cbc-\
a9eabc739b93"],

Cell["Here we set up the basis for the period vector", "Text",
 CellChangeTimes->{{3.9222068607799873`*^9, 
  3.9222068668018923`*^9}},ExpressionUUID->"7e9b076a-647c-4812-8e74-\
964e9afa5c8b"],

Cell["Derivative of period vector", "Text",
 CellChangeTimes->{{3.918048822423596*^9, 
  3.9180488429361753`*^9}},ExpressionUUID->"835f5b04-e03e-4e2b-8795-\
20a328e84c6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dpi", "=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"D", "[", 
      RowBox[{"pilead", ",", 
       RowBox[{"{", "ts", "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pidiag", "=", 
   RowBox[{"pilead", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["t", "i_"], "->", "t"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dpidiag", "=", 
   RowBox[{"dpi", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["t", "i_"], "->", "t"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.918048843762933*^9, 3.918048874263331*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"2182f942-218d-4c7a-b50d-b1b448607b77"],

Cell["Exchange symmetry", "Text",
 CellChangeTimes->{{3.918048898446007*^9, 
  3.9180489017482224`*^9}},ExpressionUUID->"4d2c33fc-0509-4002-a7bc-\
97ecc1791976"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mswap", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"M2", ",", "eq", ",", "sol", ",", "m"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"M2", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"m", ",", 
        RowBox[{"{", 
         RowBox[{"29", ",", "29"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eq", "=", 
      RowBox[{
       RowBox[{"M2", ".", "pilead"}], "-", 
       RowBox[{"(", 
        RowBox[{"pilead", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["t", "i"], "->", 
            SubscriptBox["t", "j"]}], ",", 
           RowBox[{
            SubscriptBox["t", "j"], "->", 
            SubscriptBox["t", "i"]}]}], "}"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eq", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"eq", ",", "ts"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"eq", "==", "0"}], ",", 
         RowBox[{"Flatten", "[", "M2", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"M2", "=", 
      RowBox[{"M2", "/.", "sol"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91804890280987*^9, 3.9180489402534*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"e8716c91-9fba-48d3-88eb-ffdd5627a580"],

Cell["Positive and negative eigenspaces of the pairing", "Text",
 CellChangeTimes->{{3.918049006699445*^9, 3.918049010826468*^9}, {
  3.918134725407894*^9, 
  3.918134730334366*^9}},ExpressionUUID->"a1f3c89f-da69-4bfc-888c-\
9d7acdfbd66b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pairingeigsys", "=", 
   RowBox[{"Eigensystem", "[", "sigma", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vminpairingeigsys", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "pairingeigsys", "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], "&"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpluspairingeigsys", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "pairingeigsys", "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9180490117124767`*^9, 3.918049086557128*^9}, {
  3.918049119344349*^9, 3.918049126726985*^9}, {3.918059262787128*^9, 
  3.918059263793996*^9}, {3.918134735411584*^9, 3.9181347394757643`*^9}, {
  3.918135752979903*^9, 3.918135754092642*^9}, {3.919377195848345*^9, 
  3.919377198225513*^9}, {3.919451770486971*^9, 3.919451793114719*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"7ca94143-1981-4f90-8565-4f37969e0776"],

Cell["Eigenspaces that are projected out by order 6 operator", "Text",
 CellChangeTimes->{{3.918052619385992*^9, 3.918052637784585*^9}, {
  3.918135350527528*^9, 
  3.9181353553891983`*^9}},ExpressionUUID->"e74990be-7501-4854-9c0c-\
7f7051f61884"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vout", "=", 
   RowBox[{
    RowBox[{"RowReduce", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "29", "]"}], "-", "M6"}], "]"}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "22"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Vout", "//", "Grid"}]}], "Input",
 CellChangeTimes->{{3.918135360453207*^9, 3.9181353640613203`*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"140b316b-4327-42e1-81f9-49a18722039e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "1", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "1", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "1", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "1", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "1", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
     "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
     "0", "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
     "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "1", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "1", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "1", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "1", "0", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "1", "0", 
     RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
     RowBox[{"-", "1"}], "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
     RowBox[{"-", "1"}], "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
     RowBox[{"-", "1"}], "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
     RowBox[{"-", "1"}], "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
     RowBox[{"-", "1"}], "0"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.918135364313366*^9, 3.918223678306839*^9, 3.918296492960683*^9, 
   3.918314075288848*^9, 3.918315517525227*^9, 3.918578403009856*^9, 
   3.9193270191644506`*^9, 3.919331038842986*^9, {3.919377207684578*^9, 
   3.9193772097712*^9}, 3.919441199700115*^9, {3.9194517746249857`*^9, 
   3.919451796618927*^9}, 3.9195058254622183`*^9, 3.9200323890281363`*^9, 
   3.922198092520089*^9, 3.922199692417789*^9, 3.922206873682848*^9, 
   3.922265333302486*^9, 3.9222667028610983`*^9, 3.922437600119854*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"02673955-eac4-43f8-b65e-310594b0c7e4"]
}, Open  ]],

Cell["Basis for middle periods", "Text",
 CellChangeTimes->{{3.918135638398423*^9, 
  3.918135643368997*^9}},ExpressionUUID->"22f32bdd-3eef-465f-a375-\
4cc1fc2ac6ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"intersect", " ", "with", " ", "negative"}], "-", 
    RowBox[{"pairing", " ", "states"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"Voutmiddle", "=", 
     RowBox[{"Vout", "[", 
      RowBox[{"[", 
       RowBox[{"6", ";;", "17"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"basisB", "=", 
    RowBox[{"2", 
     RowBox[{"IntersectionSpace", "[", 
      RowBox[{"Voutmiddle", ",", 
       RowBox[{"Vminpairingeigsys", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.918052638723977*^9, 3.918052664619752*^9}, {
   3.9180527307880173`*^9, 3.918052744160421*^9}, {3.918053087135783*^9, 
   3.9180531885988493`*^9}, {3.918053248141368*^9, 3.9180533177693157`*^9}, 
   3.918135357595829*^9, {3.91813565966925*^9, 3.918135835172173*^9}, {
   3.9181358755859632`*^9, 3.918135893122958*^9}, {3.918135926619832*^9, 
   3.9181359267302923`*^9}, {3.9181376838344173`*^9, 3.9181376870193233`*^9}},
 
 CellLabel->
  "In[224]:=",ExpressionUUID->"5ccae3dd-0ac3-4e49-9699-764be6bff935"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9180526403432198`*^9, 3.918052667361553*^9}, 
   3.918052744729636*^9, {3.918053088579507*^9, 3.918053189405498*^9}, {
   3.918053248637488*^9, 3.918053250783955*^9}, {3.918053284246312*^9, 
   3.918053322235702*^9}, 3.91805922635117*^9, {3.91805927795172*^9, 
   3.91805930172546*^9}, 3.918135893548465*^9, 3.918135940722851*^9, 
   3.918136088370285*^9, 3.918223679822082*^9, 3.918296494985272*^9, 
   3.918314077006626*^9, 3.9183155175985613`*^9, 3.918578404896912*^9, 
   3.9193270192402697`*^9, 3.9193310408054256`*^9, 3.919377211966605*^9, 
   3.919441201666733*^9, 3.919451798917616*^9, 3.919505825529434*^9, 
   3.9200323891005383`*^9, 3.922198092571982*^9, 3.92219969478343*^9, 
   3.92220687918871*^9, 3.922265333376973*^9, 3.922266702911375*^9, 
   3.92243760016927*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"23d3113e-3702-4c58-969a-1cf59f8a60e9"]
}, Open  ]],

Cell["Other basis for basisB:", "Text",
 CellChangeTimes->{{3.918136108073168*^9, 
  3.918136113289731*^9}},ExpressionUUID->"6f5e8fd0-3347-4c0a-bad2-\
8bf45c969a71"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basisBalt", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", "7"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"b", "[", "i", "]"}], "+", 
          RowBox[{"b", "[", "j", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", "7"}], "]"}]}], "}"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "[", "6", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"b", "[", "1", "]"}]}], "-", 
       RowBox[{"b", "[", "2", "]"}], "-", 
       RowBox[{"b", "[", "3", "]"}], "-", 
       RowBox[{"b", "[", "4", "]"}], "-", 
       RowBox[{"b", "[", "5", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basisBalt", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"D", "[", 
     RowBox[{"basisBalt", ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b", "[", "1", "]"}], ",", 
         RowBox[{"b", "[", "2", "]"}], ",", 
         RowBox[{"b", "[", "3", "]"}], ",", 
         RowBox[{"b", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "5", "]"}]}], "}"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "they", " ", "are", " ", "the", " ", "same", 
    " ", "basis"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"IntersectionSpace", "[", 
     RowBox[{"basisBalt", ",", "basisB"}], "]"}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", "basisBalt", "]"}], ",", 
   RowBox[{"MatrixRank", "[", "basisB", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9181361157003307`*^9, 3.918136238452476*^9}, {
  3.919451807796988*^9, 3.919451835964857*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"f517037b-0209-41e5-b944-795e8a65ce82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.918136145406823*^9, 3.91813615131364*^9}, {
   3.918136204398465*^9, 3.918136227718751*^9}, 3.918223681520026*^9, 
   3.918296496718433*^9, 3.918314078688848*^9, 3.918315517626101*^9, 
   3.918578406962832*^9, 3.919327019282008*^9, 3.919331042172175*^9, 
   3.919377215899*^9, 3.919441202890585*^9, {3.9194518009836493`*^9, 
   3.9194518363902693`*^9}, 3.919505825566451*^9, 3.9200323891341953`*^9, 
   3.922198092578691*^9, 3.922199696392323*^9, 3.922206880938229*^9, 
   3.922265333383757*^9, 3.922266702919183*^9, 3.92243760019569*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"e059237d-b090-4852-8311-0fb8ed224d7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "5", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{{3.918136145406823*^9, 3.91813615131364*^9}, {
   3.918136204398465*^9, 3.918136227718751*^9}, 3.918223681520026*^9, 
   3.918296496718433*^9, 3.918314078688848*^9, 3.918315517626101*^9, 
   3.918578406962832*^9, 3.919327019282008*^9, 3.919331042172175*^9, 
   3.919377215899*^9, 3.919441202890585*^9, {3.9194518009836493`*^9, 
   3.9194518363902693`*^9}, 3.919505825566451*^9, 3.9200323891341953`*^9, 
   3.922198092578691*^9, 3.922199696392323*^9, 3.922206880938229*^9, 
   3.922265333383757*^9, 3.922266702919183*^9, 3.9224376001975193`*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"1a7667cd-1545-4b2c-9418-786623c8bc6d"]
}, Open  ]],

Cell["Basis vectors along linear and cubic periods", "Text",
 CellChangeTimes->{{3.918135970903503*^9, 
  3.918135982629475*^9}},ExpressionUUID->"3cdba6ae-89f0-4a35-b459-\
13e950166852"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"basisA", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"UnitVector", "[", 
       RowBox[{"29", ",", 
        RowBox[{"i", "+", "1"}]}], "]"}], "-", 
      RowBox[{"UnitVector", "[", 
       RowBox[{"29", ",", "7"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basisC", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"UnitVector", "[", 
       RowBox[{"29", ",", 
        RowBox[{"i", "+", "22"}]}], "]"}], "-", 
      RowBox[{"UnitVector", "[", 
       RowBox[{"29", ",", "28"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.918135983178896*^9, 3.918136048965867*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"5f4ec054-05ce-43c5-99b3-5c5f83b63042"],

Cell["Four-form flux vector", "Text",
 CellChangeTimes->{{3.9181363203577833`*^9, 
  3.9181363329721518`*^9}},ExpressionUUID->"48344956-2116-4fb2-8bbd-\
0d8502f1b93c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bases", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"basisA", ",", "basisBalt", ",", "basisC"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fluxes", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Array", "[", 
      RowBox[{"a", ",", "5"}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Array", "[", 
       RowBox[{"b", ",", "5"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{"c", ",", "5"}], "]"}], "-", 
      RowBox[{"Array", "[", 
       RowBox[{"a", ",", "5"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4", "=", 
   RowBox[{
    RowBox[{"fluxes", ".", "bases"}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919331085151053*^9, 3.9193311000950212`*^9}, {
   3.9194518749206533`*^9, 3.9194518986754637`*^9}, 3.9222084545436563`*^9},
 CellLabel->
  "In[231]:=",ExpressionUUID->"801efb72-487c-452b-b0cf-2a4c7bbac4dd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Array", "[", 
      RowBox[{"a", ",", "5"}], "]"}], ",", 
     RowBox[{"Array", "[", 
      RowBox[{"b", ",", "5"}], "]"}], ",", 
     RowBox[{"Array", "[", 
      RowBox[{"c", ",", "5"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"D", "[", 
      RowBox[{"G4", ",", 
       RowBox[{"{", "vars", "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "->", 
      RowBox[{"a", "[", "1", "]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"basis", "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "5"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis", ".", "sigma", ".", 
   RowBox[{"Transpose", "[", "basis", "]"}]}], "//", "MatrixForm"}]}], "Input",\

 CellChangeTimes->{{3.9195062491976557`*^9, 3.919506318822693*^9}, {
  3.920032363810701*^9, 3.9200323645066767`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"e3fbf67f-e02d-40e8-9fc2-32e543685705"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.919506260040975*^9, 3.9195063039164057`*^9}, 
   3.9200323892207203`*^9, 3.922198092626389*^9, 3.9221997019102917`*^9, 
   3.9222068857554827`*^9, 3.9222084564748774`*^9, 3.922265333409062*^9, 
   3.922266702943598*^9, 3.9224376002207537`*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"0eee4abe-5f1f-4763-9d3b-63f55acec630"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "1", "1", 
      "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "1", "1", 
      "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "2", "1", 
      "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "2", 
      "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", 
      "2"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "48"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "48"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "48"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "48"}], 
      RowBox[{"-", "24"}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "48"}], "0", "0", "0", "0", "0"},
     {"2", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"1", "2", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"1", "1", "2", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"1", "1", "1", "2", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"1", "1", "1", "1", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919506260040975*^9, 3.9195063039164057`*^9}, 
   3.9200323892207203`*^9, 3.922198092626389*^9, 3.9221997019102917`*^9, 
   3.9222068857554827`*^9, 3.9222084564748774`*^9, 3.922265333409062*^9, 
   3.922266702943598*^9, 3.922437600222636*^9},
 CellLabel->
  "Out[237]//MatrixForm=",ExpressionUUID->"667017bb-b826-4560-91c7-\
a740c6bd7940"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Flux landscape", "Subsubsection",
 CellChangeTimes->{{3.922206912327847*^9, 
  3.922206922948587*^9}},ExpressionUUID->"5ad65dc9-7c81-4ce0-86de-\
01a8581d0f28"],

Cell["Extremization conditions and a solution", "Text",
 CellChangeTimes->{{3.9181363398529463`*^9, 
  3.918136355216486*^9}},ExpressionUUID->"33fc7854-a513-4a4b-8ce2-\
e16b1ed0e69e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"WK3s", "=", 
  RowBox[{
   RowBox[{"G4", ".", "sigma", ".", 
    RowBox[{"Transpose", "[", "dpidiag", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "[", "WK3s", "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WK3s", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "==", "0"}], ",", "t"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.918136351520781*^9, 3.918136351663086*^9}, {
  3.9193310653329077`*^9, 3.919331065625681*^9}, {3.9194518669644957`*^9, 
  3.91945186797761*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"0ba9bb0b-fc15-4208-b1a9-82f36e93a0ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"a", "[", "1", "]"}]}], "+", 
    RowBox[{"24", " ", "t", " ", 
     RowBox[{"b", "[", "1", "]"}]}], "+", 
    RowBox[{"c", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"a", "[", "2", "]"}]}], "+", 
    RowBox[{"24", " ", "t", " ", 
     RowBox[{"b", "[", "2", "]"}]}], "+", 
    RowBox[{"c", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"a", "[", "3", "]"}]}], "+", 
    RowBox[{"24", " ", "t", " ", 
     RowBox[{"b", "[", "3", "]"}]}], "+", 
    RowBox[{"c", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"a", "[", "4", "]"}]}], "+", 
    RowBox[{"24", " ", "t", " ", 
     RowBox[{"b", "[", "4", "]"}]}], "+", 
    RowBox[{"c", "[", "4", "]"}]}], ",", 
   RowBox[{
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"a", "[", "5", "]"}]}], "+", 
    RowBox[{"24", " ", "t", " ", 
     RowBox[{"b", "[", "5", "]"}]}], "+", 
    RowBox[{"c", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "12"}], " ", 
     SuperscriptBox["t", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", "1", "]"}], "+", 
       RowBox[{"a", "[", "2", "]"}], "+", 
       RowBox[{"a", "[", "3", "]"}], "+", 
       RowBox[{"a", "[", "4", "]"}], "+", 
       RowBox[{"a", "[", "5", "]"}]}], ")"}]}], "-", 
    RowBox[{"24", " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", "1", "]"}], "+", 
       RowBox[{"b", "[", "2", "]"}], "+", 
       RowBox[{"b", "[", "3", "]"}], "+", 
       RowBox[{"b", "[", "4", "]"}], "+", 
       RowBox[{"b", "[", "5", "]"}]}], ")"}]}], "-", 
    RowBox[{"c", "[", "1", "]"}], "-", 
    RowBox[{"c", "[", "2", "]"}], "-", 
    RowBox[{"c", "[", "3", "]"}], "-", 
    RowBox[{"c", "[", "4", "]"}], "-", 
    RowBox[{"c", "[", "5", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918136356021068*^9, 3.918223686229322*^9, 3.918296502324326*^9, {
   3.9183140837943974`*^9, 3.918314086222055*^9}, 3.918315517710369*^9, 
   3.918578410987711*^9, 3.919327042605994*^9, {3.919331066438197*^9, 
   3.919331101641122*^9}, 3.919342613600629*^9, 3.9193763920711613`*^9, 
   3.919377224154595*^9, {3.919451847546204*^9, 3.919451900172751*^9}, 
   3.91950583742358*^9, 3.9200323896148033`*^9, 3.922198092794868*^9, 
   3.922206901825601*^9, 3.922208458744935*^9, 3.922265333425997*^9, 
   3.9222667029592752`*^9, 3.9224376002349463`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"d88815c4-2836-471f-97c6-de8cc6671ba1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.918136356021068*^9, 3.918223686229322*^9, 3.918296502324326*^9, {
   3.9183140837943974`*^9, 3.918314086222055*^9}, 3.918315517710369*^9, 
   3.918578410987711*^9, 3.919327042605994*^9, {3.919331066438197*^9, 
   3.919331101641122*^9}, 3.919342613600629*^9, 3.9193763920711613`*^9, 
   3.919377224154595*^9, {3.919451847546204*^9, 3.919451900172751*^9}, 
   3.91950583742358*^9, 3.9200323896148033`*^9, 3.922198092794868*^9, 
   3.922206901825601*^9, 3.922208458744935*^9, 3.922265333425997*^9, 
   3.9222667029592752`*^9, 3.922437600236733*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"598ff7eb-60d1-4b83-a194-cb0c3ff29948"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        RowBox[{"b", "[", "1", "]"}]}], "-", 
       RowBox[{
        SqrtBox["3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"b", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"a", "[", "1", "]"}], " ", 
           RowBox[{"c", "[", "1", "]"}]}]}]]}]}], 
      RowBox[{"6", " ", 
       RowBox[{"a", "[", "1", "]"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        RowBox[{"b", "[", "1", "]"}]}], "+", 
       RowBox[{
        SqrtBox["3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"b", "[", "1", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"a", "[", "1", "]"}], " ", 
           RowBox[{"c", "[", "1", "]"}]}]}]]}]}], 
      RowBox[{"6", " ", 
       RowBox[{"a", "[", "1", "]"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918136356021068*^9, 3.918223686229322*^9, 3.918296502324326*^9, {
   3.9183140837943974`*^9, 3.918314086222055*^9}, 3.918315517710369*^9, 
   3.918578410987711*^9, 3.919327042605994*^9, {3.919331066438197*^9, 
   3.919331101641122*^9}, 3.919342613600629*^9, 3.9193763920711613`*^9, 
   3.919377224154595*^9, {3.919451847546204*^9, 3.919451900172751*^9}, 
   3.91950583742358*^9, 3.9200323896148033`*^9, 3.922198092794868*^9, 
   3.922206901825601*^9, 3.922208458744935*^9, 3.922265333425997*^9, 
   3.9222667029592752`*^9, 3.922437600238426*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"29913047-31fa-41fb-ad6d-fe1fedf9d142"]
}, Open  ]],

Cell["Fluxes as multiples of some (a,b,c)", "Text",
 CellChangeTimes->{{3.919505843572475*^9, 3.919505846540715*^9}, {
  3.9222070517860107`*^9, 
  3.922207058852172*^9}},ExpressionUUID->"062a3e39-f815-4b38-a173-\
65528f42fc6b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "i_", "]"}], "->", 
      RowBox[{
       RowBox[{"n", "[", "i", "]"}], "a"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", "i_", "]"}], "->", 
      RowBox[{
       RowBox[{"n", "[", "i", "]"}], "b"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "i_", "]"}], "->", 
      RowBox[{
       RowBox[{"n", "[", "i", "]"}], "c"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ltad", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"G4", ".", "sigma", ".", "G4"}], "/.", "rep"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Ltad", ",", 
      RowBox[{"{", "ns", "}"}], ",", 
      RowBox[{"{", "ns", "}"}]}], "]"}], "/", " ", 
    RowBox[{"(", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "c"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"]}]}], ")"}]}], " ", ")"}]}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.919509836968132*^9, 3.919509877645228*^9}, {
  3.9222070873419313`*^9, 3.9222071991283693`*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"f96b8529-13d3-41b8-b72d-19d606355c58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"12", " ", 
     SuperscriptBox["b", "2"]}], "-", 
    RowBox[{"a", " ", "c"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"n", "[", "1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"n", "[", "2", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"n", "[", "3", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], " ", 
     RowBox[{"n", "[", "4", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"n", "[", "4", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"n", "[", "5", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"n", "[", "5", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.919509872181382*^9, 3.919509877905033*^9}, 
   3.920032396897051*^9, 3.922198092893865*^9, {3.9222070600897837`*^9, 
   3.922207156809437*^9}, {3.922207194027133*^9, 3.92220719951586*^9}, {
   3.922208476405631*^9, 3.9222084971894283`*^9}, 3.922265333481179*^9, 
   3.922266703013689*^9, 3.922437600288045*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"7d9d08df-80f0-40c9-a119-be49d1b80c90"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "1", "1", "1", "1"},
     {"1", "2", "1", "1", "1"},
     {"1", "1", "2", "1", "1"},
     {"1", "1", "1", "2", "1"},
     {"1", "1", "1", "1", "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919509872181382*^9, 3.919509877905033*^9}, 
   3.920032396897051*^9, 3.922198092893865*^9, {3.9222070600897837`*^9, 
   3.922207156809437*^9}, {3.922207194027133*^9, 3.92220719951586*^9}, {
   3.922208476405631*^9, 3.9222084971894283`*^9}, 3.922265333481179*^9, 
   3.922266703013689*^9, 3.9224376002898684`*^9},
 CellLabel->
  "Out[244]//MatrixForm=",ExpressionUUID->"d9815852-e4e9-4206-b354-\
9b3cede4f8e3"]
}, Open  ]],

Cell["Extremize over n[i]:", "Text",
 CellChangeTimes->{{3.9222071607873983`*^9, 3.922207164812289*^9}, {
  3.922207229834938*^9, 
  3.922207230587137*^9}},ExpressionUUID->"6f1a0a9e-a4b8-4c20-8f17-\
5d1d1615a16b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"tadpole", "=", 
  RowBox[{
   RowBox[{"Ltad", "/", " ", 
    RowBox[{"(", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "c"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["b", "2"]}]}], ")"}]}], " ", ")"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nIJ", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "==", "j"}], ",", "0", ",", 
        RowBox[{
         RowBox[{"n", "[", "i", "]"}], "+", 
         RowBox[{"n", "[", "j", "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "[", "6", "]"}], "->", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nIJ", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cap", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reps", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", "1", "]"}], "->", "n1"}], ",", 
         RowBox[{
          RowBox[{"n", "[", "2", "]"}], "->", "n2"}], ",", 
         RowBox[{
          RowBox[{"n", "[", "3", "]"}], "->", "n3"}], ",", 
         RowBox[{
          RowBox[{"n", "[", "4", "]"}], "->", "n4"}], ",", 
         RowBox[{
          RowBox[{"n", "[", "5", "]"}], "->", "n5"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n1", ",", 
         RowBox[{"-", "cap"}], ",", "cap"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n2", ",", 
         RowBox[{"-", "cap"}], ",", "cap"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n3", ",", 
         RowBox[{"-", "cap"}], ",", "cap"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n4", ",", 
         RowBox[{"-", "cap"}], ",", "cap"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n5", ",", 
         RowBox[{"-", "cap"}], ",", "cap"}], "}"}]}], "]"}], ",", "4"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"MatrixRank", "[", 
        RowBox[{"nIJ", "/.", "#"}], "]"}], ",", 
       RowBox[{"tadpole", "/.", "#"}], ",", 
       RowBox[{"ns", "/.", "#"}]}], "}"}], "&"}], "/@", "reps"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"data", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "==", "6"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"data", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "<=", "3"}], "&"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9195098904446173`*^9, 3.919509908210713*^9}, {
  3.919510135046729*^9, 3.91951013991156*^9}, {3.919510235803267*^9, 
  3.919510402996067*^9}, {3.9195104392394753`*^9, 3.91951062354056*^9}, {
  3.919517565762995*^9, 3.919517591211767*^9}, {3.919517786408989*^9, 
  3.919517796631322*^9}, {3.922207184893968*^9, 3.9222072193372707`*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"ca206928-bfe1-4628-ab76-b27de0f96b21"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"n", "[", "1", "]"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"n", "[", "2", "]"}], "2"], "+", 
  SuperscriptBox[
   RowBox[{"n", "[", "3", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"n", "[", "3", "]"}], " ", 
   RowBox[{"n", "[", "4", "]"}]}], "+", 
  SuperscriptBox[
   RowBox[{"n", "[", "4", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"n", "[", "3", "]"}], " ", 
   RowBox[{"n", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"n", "[", "4", "]"}], " ", 
   RowBox[{"n", "[", "5", "]"}]}], "+", 
  SuperscriptBox[
   RowBox[{"n", "[", "5", "]"}], "2"], "+", 
  RowBox[{
   RowBox[{"n", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "+", 
     RowBox[{"n", "[", "4", "]"}], "+", 
     RowBox[{"n", "[", "5", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"n", "[", "1", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "+", 
     RowBox[{"n", "[", "3", "]"}], "+", 
     RowBox[{"n", "[", "4", "]"}], "+", 
     RowBox[{"n", "[", "5", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.91950990864981*^9, {3.9195103062650967`*^9, 3.919510403295189*^9}, {
   3.919510508832189*^9, 3.919510624555922*^9}, {3.919517566471177*^9, 
   3.919517591465987*^9}, {3.919517787098043*^9, 3.919517796958111*^9}, 
   3.920032399222971*^9, 3.922198092940014*^9, 3.922207074205309*^9, {
   3.922207190860332*^9, 3.9222072196046124`*^9}, 3.922208499645027*^9, 
   3.922265333494244*^9, 3.922266703029333*^9, 3.922437600302647*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"8730e4b4-d600-4cab-b857-6444691d6668"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "2", "]"}]}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}]},
     {
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "2", "]"}]}], "0", 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}]},
     {
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "3", "]"}]}], "0", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}]},
     {
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}]}], "0", 
      RowBox[{
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}]},
     {
      RowBox[{
       RowBox[{"n", "[", "1", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"n", "[", "5", "]"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "2", "]"}]}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "5", "]"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.91950990864981*^9, {3.9195103062650967`*^9, 3.919510403295189*^9}, {
   3.919510508832189*^9, 3.919510624555922*^9}, {3.919517566471177*^9, 
   3.919517591465987*^9}, {3.919517787098043*^9, 3.919517796958111*^9}, 
   3.920032399222971*^9, 3.922198092940014*^9, 3.922207074205309*^9, {
   3.922207190860332*^9, 3.9222072196046124`*^9}, 3.922208499645027*^9, 
   3.922265333494244*^9, 3.922266703029333*^9, 3.922437600304785*^9},
 CellLabel->
  "Out[248]//MatrixForm=",ExpressionUUID->"ad92d964-41d2-4303-b59f-\
5e11538022e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.91950990864981*^9, {3.9195103062650967`*^9, 3.919510403295189*^9}, {
   3.919510508832189*^9, 3.919510624555922*^9}, {3.919517566471177*^9, 
   3.919517591465987*^9}, {3.919517787098043*^9, 3.919517796958111*^9}, 
   3.920032399222971*^9, 3.922198092940014*^9, 3.922207074205309*^9, {
   3.922207190860332*^9, 3.9222072196046124`*^9}, 3.922208499645027*^9, 
   3.922265333494244*^9, 3.922266703029333*^9, 3.922437604939534*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"d3908bdc-7e03-450a-ab47-e4d1ae043228"]
}, Open  ]],

Cell["Fundamental domain plot", "Text",
 CellChangeTimes->{{3.918579721015141*^9, 
  3.918579724252344*^9}},ExpressionUUID->"6d739002-dbe6-415b-a543-\
d16275de8bd8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"InDomain", "[", 
   RowBox[{"xval_", ",", "yval_"}], "]"}], ":=", 
  RowBox[{"Which", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "4"}], "<=", "xval", "<=", 
     RowBox[{"3", "/", "4"}]}], ",", 
    RowBox[{"TrueQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"xval", "-", 
           RowBox[{"2", "/", "3"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{"yval", "^", "2"}]}], ">", 
       RowBox[{"1", "/", "36"}]}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"xval", "-", 
           RowBox[{"1", "/", "3"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{"yval", "^", "2"}]}], ">=", 
       RowBox[{"1", "/", "36"}]}]}], "]"}], ",", 
    RowBox[{"0", "<=", "xval", "<=", 
     RowBox[{"1", "/", "4"}]}], ",", 
    RowBox[{"TrueQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "xval", ")"}], "^", "2"}], "+", 
       RowBox[{"yval", "^", "2"}]}], ">=", 
      RowBox[{"3", "/", "36"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"3", "/", "4"}], "<=", "xval", "<", "1"}], ",", 
    RowBox[{"TrueQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"xval", "-", "1"}], ")"}], "^", "2"}], "+", 
       RowBox[{"yval", "^", "2"}]}], ">", 
      RowBox[{"3", "/", "36"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"xval", "<", "0"}], "||", 
     RowBox[{"xval", ">=", "1"}]}], ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ranges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01"}], ",", "1.01"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01"}], ",", "0.7"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"x", "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "0.05"}], ",", 
       RowBox[{"1", "/", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          SqrtBox["3"]}], ")"}]}], ",", "3"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "ranges"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "x", ")"}], "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}]}], "==", 
      RowBox[{"3", "/", "36"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"1", "/", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "ranges"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"1", "/", "3"}]}], ")"}], "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}]}], "==", 
      RowBox[{"1", "/", "36"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "ranges"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"2", "/", "3"}]}], ")"}], "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}]}], "==", 
      RowBox[{"1", "/", "36"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"3", "/", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "ranges"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}], "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}]}], "==", 
      RowBox[{"3", "/", "36"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"3", "/", "4"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "ranges"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p5", "=", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"x", "==", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"3", "/", "4"}], ",", "1.05"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           SqrtBox["3"]}], ")"}]}], ",", "3"}], "}"}], ",", 
      RowBox[{"PlotRange", "->", "ranges"}], ",", 
      RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p0", ",", "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.918578720927066*^9, 3.91857872466406*^9}, {
  3.918578766911066*^9, 3.9185787788061323`*^9}, {3.918579695772416*^9, 
  3.9185797115296373`*^9}, {3.918579839118808*^9, 3.918579842956389*^9}, {
  3.9186338947247963`*^9, 3.9186339202626038`*^9}, {3.9186340357194157`*^9, 
  3.918634256892408*^9}, {3.918634342502656*^9, 3.918634525876761*^9}, {
  3.918634574396678*^9, 3.918634758739811*^9}, {3.918634876540248*^9, 
  3.918634891496378*^9}, {3.918635012837902*^9, 3.918635017208214*^9}, {
  3.9187491577709627`*^9, 3.918749159673909*^9}, {3.919453631805282*^9, 
  3.919453653230872*^9}, {3.919521030930086*^9, 3.9195210312724533`*^9}, {
  3.919521130049713*^9, 3.919521130277457*^9}, {3.919521178303928*^9, 
  3.919521183678721*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"1fec0f68-8a36-4f84-8b82-9b50f6160dbb"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxF03ssFAAcB/DzZh4RpccRi/Is8sijclbHNI85YTVHO0tmOTavPMoj5bA1
RjmvogjFQi+vk0dWTqfFUZwphyOOy+skpKz5/b7bb799/vxuv58uLYxyRZJA
IHj/m+29Ey2LLHJFbJ/Djsvj3atuZHDBx98pKV8oHAQ3KPWEG1V/BZO807kE
1jCYXexs84UzAqYIZIpqRkfBoZr8rfaY7+B6+3Zz06QxsDigJJDJ4IPtUhPv
SWWPgxMr/d/T8yfAnR9Prw2VToLlFojG5KcCsOueDb/a+ilwli3v7sHmaTCX
2tR2p/MHeH9K/uJCzwyY+uS6HpU7Cy5l+/p8GBGCBfPWDIvJObCR+t6mB3Pz
YPrJlVkFsQg8ZDpz1y7xJ3jj7dDRcKkFsDalu608DU2aaLjIU1wE06IrF1Wz
0LflmZlOGkvgioI0vQQmutskhlVHXAbPtgb5TJWglT19RET9FbDZOJlBqUJT
oqx0GaZicKScfhOrDn0/X8NryWoV78NYWmjQhB5mLaX6n/mFfT3GtXI70If4
fa+7ndbAjpEdHltsdKBs/bSlx2/syyxNDulHVxhlHyjxXcf7a0l6McBDC93D
XRUvb4BVxgImSRNoswiPm9HBm2AvGQfNaiE6Ku9Y7Vj4H3CeobaL5gq6sVmZ
7xq7Bea5bcalbKK3wsQKIyQCaceqtvRBcQpaV1LwSK0LfaKHGmYiJwE+mztg
7+yC9qa6ydMy0UFHurgJHHSM6FRp3i5JcHrDy9B6T3RBsokdJwf97HyZ7PQA
ukWd2C+5TwrMGcl5qHUJPVqueM2mCC2i37LxGkUTbNal6TrSYDWJiM8MGvow
e6b4cRnaMocW0ipAk/2GrYcMZMC++hSp5RB08Hz3J5UadOwbxyJDETojqTH4
nLksuNDF3CogAl29u0oi7hWaxdPpzV1F95YxC57byoG/hapeZcejRdvvzkL/
jzzpL1kQRV4=
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
          85}]},
        RowBox[{
          TagBox["x", HoldForm], "\[Equal]", "0"}]],
       Annotation[#, HoldForm[$CellContext`x] == 0, "Tooltip"]& ]}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJw1VAs0lGkYHmRDKRSKowuzK51NTSciW8+o1prCuttNOJtIuVOJbqtNrVXk
0naTI2naUJRb1iXmYmbM9f91mVxKLd01VEqFduj3nvc/33n/87/P9zzP+33/
wi2x3mGaNBotRP2Mr19DAW/dJHVyEJlMP/UsWo7PTp3eZjFcZFecX0KPkiOO
q7+yK46LmuhOdcrg5TkePORF7Vm0XiRDj4tk6vtoHtpDx4LNr8tAZ+Wok4eo
oKsJVfNl+M79oO3nUD4ix9trpPgYfHuvl4qPt8eFfTnxUrSSY+wuz1Ycf/2N
OqXUPq3Yr8X7YHtLgujHa4Ic7QSwnMCVoEt4d8xwuwCMnjnGhI4EYc2MxUWG
QjAGyyLoPWKcsWDb1kKI+xNAYiyf973vtiYhHLm3fXPcxdAtfePE6hXCsL8k
YIeRGK7jsHQRfKZUTkvIbIPca9hpSbkIJyaEtGGnR7GtwxsRyjsYjhoSEUys
YBOX2IaKU4rgtXtF0C0zrvBvbsNPFI4RhVv/vsAySFsEzsEtmW5LxWCkbDsp
aBaig+LFsDCfRnMSgjl4cbDmPzHGvoyHAI6psxxSZ0nQYGC56XG0AE9GPi0s
VOuWZCUGe6lr5qkj82bnSlBN+aR93l6xXUuKQHZ4gHZ+K266Sa/pOUjxS8iQ
X8gQH1GU70di95H/Cvi4oLV25VmllHrPx0uhn0yjV4obIzq163L56Dlt1Kk3
JsWQh17sZhUPBk/ZmprxMlhRc52cs/sUi/65PjyKhwyh1SUZLrN5OKhcJvuk
JUdF6NKp/UouvNj7/sm1kVO6uaide7i3XX2uNlinp3vYcfGgx37z0iw5NXcO
Xm5Y1d7Pl+OkdXKOdTKH8kWOBCSuEftw0GO2uIytp0D2xHw4MM6MOZOor4D5
9H1XVtlzsGuO9NlzIwWGmMfuWca04Oq1bZknWApqzi1QWTunXQxUgO2k+zuf
3Ywif3ORZL8CW3QafK2ONFOrgtr3Fg65/WUqLFbgi1uMzeoVtyC62dld0aSA
xmp64QqPJhx41F/ep1RQfjZC8pnl+eiZAmfjstw3+TfiYZdBndc7BeK932q8
OlZP8SAoP+rxoIBXXGtNgBzdYS0Oq4fk9bdWfy4iEDMakWF+tA6dApcXd/0I
qq8OA0nuhiNBBJiWTxf2/X0Tbhu4XRGRBAKTxRvzTtbC7HR+7qVUgvKzBm+Z
9QGsbALhHR8cipTVUAWa6AxfIuDkplq/sqAa7bN8fk0vIah7W4XEwRmyzQ0E
jh+tDx0pqASf2804ICcgW84S05dUItFCtIt+j8AEHdYNyD+GLDN6QmDR9pZV
Vaevo8slLfzVAIHp4V+YjOwKZMSLBjNoJL7+byqwa75BWPdUEiy9y3ufmJbD
6ulyxryZJGYIAqUDU8pwuFBq7G9FYoJ9dCkejhYyTaxJlLoGOD8eKIF2OjdS
ZUOioTvnXB7tMk64mt/vAEnpZaPPbLyDBP3osWJOPRuvdlRLHZ1JVHmpfmw0
vUSdG5LSW4y6vI3qJEH+Yce0212E337gNUb4kpS+InT6iLjv1fWHnckzGSZF
2GMwmvDIj8Qa/WERwzkfQbFmA7mhk3zP4UV2S3HKVhJXsvRr76edRZLNHfsF
4STCOD8vEOzOhduwbq8yZhI/B2iyqcyKJeFBc7wQo5MNM5tIT6d4Eq5tW/mp
pmnof5ASprd78vtDUCo1VHbqenTTuuI7wgPQzN9oG5dEwqCK6/3ueQA+lr5O
Gd4z6TeNljNxj0j8D02h7v8=
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             TagBox["x", HoldForm], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "12"]}]],
       Annotation[#, HoldForm[$CellContext`x]^2 + HoldForm[$CellContext`y]^2 == 
        Rational[1, 12], "Tooltip"]& ]}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxVUwtQVGUU5hEyorBiiSapLUpIaRsIBSV9Fm9QFgSEnB6KNDxycSEEjRow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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "3"]}], "+", 
                 TagBox["x", HoldForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "36"]}]],
       Annotation[#, (Rational[-1, 3] + HoldForm[$CellContext`x])^2 + 
         HoldForm[$CellContext`y]^2 == Rational[1, 36], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJw9lAlUFFcWhoGWVkFATCABHKGVpYkLjhOCJITfjEgLssoqDi60Sg8jtIqy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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["2", "3"]}], "+", 
                 TagBox["x", HoldForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "36"]}]],
       Annotation[#, (Rational[-2, 3] + HoldForm[$CellContext`x])^2 + 
         HoldForm[$CellContext`y]^2 == Rational[1, 36], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJwtlA00lFkYx0UdpaNligrVOr7VUrbEsfWvWNv4WopqF9WSyLc+fFXb0Za+
CW3ZqLQhpVPa1lfZOdVMIcbM+55oGGSimnln3newdo6Edrz1nHvPPf9773nu
c3/3uY9lRNKmKF0dHZ2d2j41frZBVMu42xLSSdhe7Zgxe0SND5VM5qhW+2XU
Bic+VUO32NcpOY1EsrQmQVqjhkQyTb0qlURnPDV6vVINujczykCr9dw0pxvS
1DBziAv0SCEhm9qeoAZ4Dg9yk0gMZ0085+5Sw2901oAkkcTJgh9ciKVqpDu0
u369m0RAvjU331oNZd6T0sxdJIpQlaJZpMb2JLPBgkgSNTEz1cW9DDKMJvbK
Qkg0TLmXMuje3MzXBJNoujleWSxhEPGd4J8YrZ6MnXHHpIpB3pRbLomC1bXt
nhcYMLHVQvf1JBynpvMZfJgW1HF4nVaT3jWaXAb5G807u0Ai8wwlHQpkoH+K
H6d2IHGJ9cNANlGyztSOxAVPx3+rwCC7RGiyxYrEjtzvC7PmMLB577Ji8Vck
prN8GaQtMYrq0SfhObfvVSdN41xK89AZHRKvyZvpilYavd7Hd6sGCexl+dIg
PuxYznlHoLLz4u7QyzQOLGo+YP2KACf35L6vz9Jo5Pes+FVEoI/lSyN1aE5b
WAOBQ6YR8939aLTP3fzTqdsE6qbL6pReNIZDTWeOlhHwZ/nS0Kx7tJWbR0By
PjvV35CGRWFxQVkWgQZzfqgVrcKPPvzumDgCD1m+Kgyn+RuPhxMI6cvPsRCp
0NPoTXWEEPAp4RR5F6ggZmysTtoTsGd5qiC7KiittSOQcVNUfzVPBb2FziMe
Wv3X70+OROSosJGNg8CgcUDNyhAV3nQb1QeNiHGR5auC6CM3UCYXY1f6xzh3
VxWyZPS9txIxIlzJn9MXqtBSJ+2p4omhx/JV4Zjf6flNpWJQE2LHtF4lomY2
BFtli2F2f+JaQIcS5VvMm1sPi7/krxJDduuP3wgVQ6C28EkrVeLu3eic81wx
xsdLQlL2KpGxQChXcMToZfkqsSAn8Y99hmLYLI9cbhinRL+Z451yAzHyT9C3
Bn5RYvLTlIngXHMl/I6LEm/6XMOcc0XwY++pRLBM6mwWK4Kp3UqeYJYSW8sP
VRQ4iFCxySScGaNwVLK8bUxPBJpXd8xdSaGa5d6GenakIImc3G5+vw1e8WsG
7AUU5r0v19VNaUP74zUc5yIK7wo5UoNJIWxZ/hSYppC2aQNCLBnY6WucQ+GG
3obVlyVCOFYc1TYK8SwHIWK32N6e3EbhkZ/wroGbEBdY/hRmXXEV79ETwsgi
sqLSmgL3UvbieQWtIA+m7Tmh1dT4mGVJfis4hrfuxWu1FXtuKz7XFApyX35k
v2kr/nZzn8CQAp5DN4Zq+luw37LcrE2kQBfLtQWbNmyrreApINBmhZ9zC5LY
uBQwoW9vjeW0wLTLN8b5ugLG2l+85fELhJx6cP/TWQUWWsEhed8LdLN+FNgf
UOrkNtwM5dq5hyPDFBAFjXp8c68ZDV4msVEeii/51gwX0YvYomUKGFQOe3AH
muDDzivw7eJlwdG8JlTzX77V6CtwbVG5Uy2aMNJY/7BlQo7oxysc/zRuQh37
HnK8buqYNN7TCMtPczasFMuR+GZtuPuqRoR78cK8eHKwYUmf47fuc95FN+R4
Rk6Wdwc+hw3LSQ7N9pcHg9TPUFYR3M9Jl8PW/4jTx8hnmB29zr5+sxzsM+QL
IB2Q/XfXX66tD636mgQB2HC5cgQETpl2vaBwRGMtRwzfcHV3Mh9lMteu41o9
5iHdZJbIx8an1UtTtZrFmsDH53ov/1Lvn+J/dxUSkg==
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 TagBox["x", HoldForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "12"]}]],
       Annotation[#, (-1 + HoldForm[$CellContext`x])^2 + 
         HoldForm[$CellContext`y]^2 == Rational[1, 12], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxF03ssFAAcB/DjcIQSohXFRnmcRh55FbYw5jFHrOaws2SWc5sij7wyrmxG
lPNI3o/GQi+PTh6pnE6Low6zcB55nechpMz8fr/tt+8+f35/20+TFka5KU4g
EK793/08mCWbg5S2PfSmGdN4kk0CD4Yq3OLEoHvLWHkvLdCfhjV6szekwKWK
1WLRb9D5Tkam/uHorISm4KtGaMY7uwJdoSQ4eLH729FadIA2hbgWgrb2HTLj
66BNsmghrVMSYDJn9llpGVpaLPw7k4YmmG9L0DXQm/QH5p6jRPBAuext8wI0
dyTrufoNdJeSWr/4SXSJc5nUzIA4OC+RbMnNQj9ufB3a4IGmC62Lc46hg851
8WK5YmA/qqs0LQ1tmT1g5eiEvthDDSOT0HriUyXHuwhgkgV9UJSE3gsTyYzY
ohdcd6OTdvdsDl3ZIj/uEoXO0T3jpLr+F5yac6FujIG2k7RRrZnfBRuGu8dF
BKM1xvwnbQU74CE3hotsAJrzPuHVwPA2uEkv81SRDzqcVZwY0v8HHCjVMGPi
jva80+G+x9kCy4/3ve12QO+4T6hnd2yC59mryX5X0BX6EvM6zRvgp7nKnqum
6BSSdjO7XgS2vWuqyTRAG07YMynV6+CzHt5CNW00vzXIe7poDdxNjmTXq6Gb
8lK1Ylmr2FealeagjKZFVK0oZKyAKYLG68OyaDlKd1t56jL2/cA/zyCi5wxm
0y3jl8DOl9bnZERCsJ6SSnPhwiL4iHD/4RfAcRwf7y8j82BqxT0tKm8ObJ2U
u7LcMwuuoza3pXT+BmdYDKefbpkBM07s+NY1TIMFS2r69i+mwJ1fL2/xiyfB
JVV+n+m5ArBKcvwTYuYEWORfFMhijoMHrdqNDBLGsK/q+F575C+835RkQe3o
KFix0NH8B3cEvOn1kEdgD4Eb5XoYejU/wZEf5eS98gfxHjFu1fcf8cDqxhn2
lVF9Nv8AJ0Wp6A==
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
          85}]},
        RowBox[{
          TagBox["x", HoldForm], "\[Equal]", "1"}]],
       Annotation[#, HoldForm[$CellContext`x] == 1, "Tooltip"]& ]}], {}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-0.01, 1.01}, {-0.01, 0.7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.918578721692811*^9, 3.9185787251750507`*^9}, {
   3.918578767417343*^9, 3.918578779434511*^9}, {3.91857969642243*^9, 
   3.918579725795885*^9}, {3.918579839605988*^9, 3.91857984361972*^9}, 
   3.918633921408472*^9, 3.9186339647426043`*^9, 3.9186340417594*^9, 
   3.9186342042215567`*^9, {3.918634235423581*^9, 3.9186342572832193`*^9}, {
   3.9186343751039267`*^9, 3.918634458438221*^9}, {3.918634489024469*^9, 
   3.918634534001513*^9}, {3.918634579690984*^9, 3.918634599343951*^9}, {
   3.918634638809057*^9, 3.9186346893420343`*^9}, {3.918634726385107*^9, 
   3.918634760914657*^9}, {3.918634883470199*^9, 3.9186348920950937`*^9}, 
   3.918635017876*^9, 3.918749167448228*^9, 3.9193437410472603`*^9, 
   3.919376486215217*^9, 3.919452068151987*^9, 3.9194536538681107`*^9, 
   3.919519662806025*^9, 3.9195210319786053`*^9, 3.919521130983755*^9, {
   3.919521179548835*^9, 3.9195211841410007`*^9}, 3.920032484555051*^9, 
   3.922198097992182*^9, 3.922208876151862*^9, 3.9222653388936853`*^9, 
   3.9222667080192747`*^9, 3.922437605158366*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"e56211b1-fc4f-4165-872d-19b5175148cb"]
}, Open  ]],

Cell["Enumerate vacua", "Text",
 CellChangeTimes->{{3.918136589113649*^9, 
  3.9181365969814377`*^9}},ExpressionUUID->"6e821495-1e8e-40c1-ad5c-\
abd961849e17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"xval", "=", 
   FractionBox["b", "a"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yval", "=", 
   FractionBox[
    RowBox[{
     SqrtBox["3"], 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], 
        SuperscriptBox["b", "2"]}], "+", " ", 
       RowBox[{"a", " ", "c"}]}]]}], 
    RowBox[{"6", "a"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"boundtadpole", "=", 
  RowBox[{"0", "<", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "12"}], 
     SuperscriptBox["b", "2"]}], "+", " ", 
    RowBox[{"a", " ", "c"}]}], "<=", "Q"}]}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.9180631950670567`*^9, 3.9180632740017443`*^9}, {
   3.918063342992021*^9, 3.918063346228478*^9}, {3.918063814536294*^9, 
   3.91806382065501*^9}, {3.918111991058614*^9, 3.918111998614624*^9}, 
   3.918112142927286*^9, {3.918136607615417*^9, 3.918136609492834*^9}, {
   3.918136680496409*^9, 3.9181367137497387`*^9}, {3.91813680222565*^9, 
   3.918136802724625*^9}, {3.9181368835949707`*^9, 3.9181368853275137`*^9}, {
   3.9181370993714743`*^9, 3.918137099742186*^9}, {3.918137302909485*^9, 
   3.918137307969734*^9}, {3.918137808669788*^9, 3.918137835849345*^9}, {
   3.918137866463649*^9, 3.91813788366651*^9}, {3.918223741824279*^9, 
   3.918223742819182*^9}, {3.918314099298691*^9, 3.918314100614558*^9}, 
   3.918314195383068*^9, {3.9185797350707817`*^9, 3.918579736581764*^9}, {
   3.9187497020125637`*^9, 3.918749703227282*^9}, {3.919343758346794*^9, 
   3.919343793823578*^9}, {3.9193439778707047`*^9, 3.919343989574153*^9}, {
   3.922208891037033*^9, 3.9222088937625637`*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"bde85f32-c8e3-4621-a19c-e07721e309ba"],

Cell[BoxData[
 RowBox[{"0", "<", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "12"}], " ", 
    SuperscriptBox["b", "2"]}], "+", 
   RowBox[{"a", " ", "c"}]}], "\[LessEqual]", "Q"}]], "Output",
 CellChangeTimes->{
  3.9181378847219963`*^9, {3.918223719956616*^9, 3.918223744209983*^9}, 
   3.918314350777629*^9, 3.918315519774119*^9, 3.91857973799752*^9, 
   3.9186348944284697`*^9, 3.918749170818557*^9, 3.9187497036570797`*^9, 
   3.919343795423265*^9, 3.9193438399794893`*^9, 3.919343990009432*^9, 
   3.919376508348007*^9, 3.9194079935876703`*^9, 3.9194520784045563`*^9, 
   3.919519665232746*^9, 3.919521133482129*^9, 3.920032486572413*^9, 
   3.9221980980059767`*^9, 3.9222089044327993`*^9, 3.922265338900782*^9, 
   3.922266708024568*^9, 3.922437605165032*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"e37788e8-2236-4652-acf9-afb8b73c0699"]
}, Open  ]],

Cell["Vacua below tadpole", "Text",
 CellChangeTimes->{{3.9181366318785467`*^9, 3.9181366345729628`*^9}, {
  3.918137525161147*^9, 
  3.9181375274589777`*^9}},ExpressionUUID->"804ed6c0-8393-4480-af06-\
85c50f846562"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qval", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxflux", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", 
    RowBox[{"xval", ",", "yval", ",", 
     RowBox[{"boundtadpole", "/.", 
      RowBox[{"{", 
       RowBox[{"Q", "->", "Qval"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", 
       RowBox[{
        RowBox[{"a", " ", "c"}], "-", 
        RowBox[{"12", 
         SuperscriptBox["b", "2"]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"output1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"data1", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{"3", 
          SqrtBox["Qval"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", 
         RowBox[{
          RowBox[{"Round", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["b", "2"]}], "+", "Qval"}], "a"], "]"}], "+", 
          "1"}]}], "}"}]}], "]"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"output1", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"output1", ",", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"output1", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"output1", ",", 
    RowBox[{
     RowBox[{"InDomain", "[", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "output1", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"points1", "=", 
   RowBox[{"output1", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"points1", "=", 
   RowBox[{"Sort", "[", "points1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot1", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"points1", ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ColorData", "[", "97", "]"}], "[", "6", "]"}], ",", 
       RowBox[{"PointSize", "[", "0.01", "]"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.918063295193684*^9, 3.918063436871785*^9}, {
   3.918063489580614*^9, 3.918063518981835*^9}, {3.918063700188143*^9, 
   3.918063795741167*^9}, {3.918111475768549*^9, 3.918111481318667*^9}, {
   3.9181120031628428`*^9, 3.9181120033684*^9}, {3.918112574962463*^9, 
   3.91811260940143*^9}, {3.9181126664601307`*^9, 3.9181126684640913`*^9}, {
   3.918136656849043*^9, 3.9181366634263477`*^9}, {3.918136694210635*^9, 
   3.918136724499421*^9}, 3.918136893190257*^9, {3.918136947290593*^9, 
   3.918136951629225*^9}, {3.918137011198864*^9, 3.9181370126319*^9}, {
   3.918137106181533*^9, 3.9181371073657293`*^9}, {3.918137337035211*^9, 
   3.918137377346925*^9}, 3.918137410879258*^9, {3.91813749436266*^9, 
   3.918137506218584*^9}, {3.91813754197329*^9, 3.9181376266908207`*^9}, {
   3.918137800621223*^9, 3.918137830542103*^9}, {3.918137872683894*^9, 
   3.918137902774448*^9}, {3.9181380515736637`*^9, 3.9181380515932207`*^9}, {
   3.918223725830637*^9, 3.918223728804656*^9}, {3.918227577633356*^9, 
   3.918227579208425*^9}, {3.918314361566289*^9, 3.918314374205594*^9}, {
   3.918315678148231*^9, 3.91831572206199*^9}, {3.9183157847097597`*^9, 
   3.9183157931260366`*^9}, {3.918315889617659*^9, 3.918315894222373*^9}, {
   3.918316233352117*^9, 3.918316233662462*^9}, {3.918316278406909*^9, 
   3.918316295762286*^9}, {3.9183163319240417`*^9, 3.918316331986936*^9}, {
   3.918316500640239*^9, 3.918316621615014*^9}, {3.918317903271936*^9, 
   3.918317904652874*^9}, {3.9183189284850903`*^9, 3.918318937047632*^9}, {
   3.918635036430758*^9, 3.9186350443624496`*^9}, {3.918662413026351*^9, 
   3.9186624196996603`*^9}, {3.918667108615498*^9, 3.918667108783856*^9}, {
   3.919343836235633*^9, 3.919343878406473*^9}, {3.9193440055704327`*^9, 
   3.919344052868073*^9}, {3.91937652636338*^9, 3.919376526466062*^9}, {
   3.919376588305608*^9, 3.9193766073485603`*^9}, {3.919376648929143*^9, 
   3.9193766723517942`*^9}, {3.9193769473933697`*^9, 3.919376952671784*^9}, {
   3.919376985627227*^9, 3.919377030453312*^9}, {3.919498394638111*^9, 
   3.919498400221979*^9}, {3.919520898943*^9, 3.9195209049476833`*^9}, {
   3.919520978505986*^9, 3.91952097881565*^9}, {3.919521212319208*^9, 
   3.9195212156766653`*^9}, {3.919521413036878*^9, 3.919521413293949*^9}, {
   3.919521459844138*^9, 3.919521460316897*^9}, {3.919521495302657*^9, 
   3.9195214955370893`*^9}, {3.9222089006554823`*^9, 3.9222089266331367`*^9}},
 
 CellLabel->
  "In[266]:=",ExpressionUUID->"5a75605a-99be-4396-a3d0-63415b36d57b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["3"]}]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      SqrtBox["6"]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "3", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      SqrtBox["3"]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "4", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SqrtBox[
       FractionBox["5", "3"]], "2"], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "5", ",", "5"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["3"]}]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["6"]}]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "7", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["3"]}]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "8", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["1", "6"], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "5", ",", "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["3"]}]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4", ",", "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", 
      RowBox[{"4", " ", 
       SqrtBox["3"]}]], ",", "True", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2", ",", "13", ",", "4"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.918063337719305*^9, 3.918063358144443*^9}, {
   3.918063388173607*^9, 3.9180634077335253`*^9}, {3.9180634957985897`*^9, 
   3.918063519406569*^9}, {3.9180637125421057`*^9, 3.918063761798513*^9}, {
   3.918063796206402*^9, 3.918063822075598*^9}, 3.918112003765903*^9, 
   3.918112072830632*^9, 3.918112145731462*^9, {3.91811257120998*^9, 
   3.918112609951277*^9}, 3.918112676160282*^9, {3.918136611135475*^9, 
   3.918136705166298*^9}, 3.918136756758339*^9, 3.9181368521217833`*^9, 
   3.918136889955112*^9, 3.918136925912435*^9, 3.918136993467124*^9, 
   3.918137053492489*^9, 3.918137140326353*^9, {3.918137359843987*^9, 
   3.9181373779624987`*^9}, 3.9181374123806143`*^9, {3.918137565278535*^9, 
   3.91813761003409*^9}, 3.918137687862962*^9, 3.9181379662153883`*^9, 
   3.918138261834043*^9, {3.918223729707152*^9, 3.9182237463581963`*^9}, {
   3.918227571842792*^9, 3.9182275804705887`*^9}, 3.918314376333127*^9, 
   3.91831552300801*^9, {3.918315679018742*^9, 3.918315733985979*^9}, {
   3.918315892497452*^9, 3.9183158949026127`*^9}, {3.9183163028757*^9, 
   3.91831634400313*^9}, {3.9183165426316853`*^9, 3.918316631437503*^9}, 
   3.918317914558545*^9, {3.918318935522028*^9, 3.9183189375077543`*^9}, 
   3.9185797462436247`*^9, 3.918579938828781*^9, 3.918580060187101*^9, 
   3.918580960973344*^9, 3.918634896476275*^9, 3.918635048502672*^9, 
   3.918635848484066*^9, 3.918662420902876*^9, 3.9187491741455927`*^9, 
   3.9187496729151573`*^9, 3.918749706554802*^9, {3.919343842183062*^9, 
   3.919343904272859*^9}, {3.919344004336836*^9, 3.919344053348674*^9}, 
   3.9193765270211353`*^9, {3.919376665332032*^9, 3.91937667259592*^9}, 
   3.9193770315573387`*^9, {3.919407990070459*^9, 3.9194079959401207`*^9}, 
   3.9194984022646637`*^9, 3.919519674464129*^9, 3.919520905624259*^9, 
   3.919520979347938*^9, 3.919521038066531*^9, 3.9195211359771643`*^9, {
   3.919521213002293*^9, 3.919521215912437*^9}, 3.919521413957679*^9, 
   3.9195214606108627`*^9, 3.919521495957979*^9, 3.920032503265093*^9, 
   3.9221980980244627`*^9, {3.922208918669681*^9, 3.92220892701542*^9}, 
   3.922265338913166*^9, 3.922266708036858*^9, 3.922437605180414*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"48c3c7fd-99ec-433d-8cd7-3799a2e969aa"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{{3.918063337719305*^9, 3.918063358144443*^9}, {
   3.918063388173607*^9, 3.9180634077335253`*^9}, {3.9180634957985897`*^9, 
   3.918063519406569*^9}, {3.9180637125421057`*^9, 3.918063761798513*^9}, {
   3.918063796206402*^9, 3.918063822075598*^9}, 3.918112003765903*^9, 
   3.918112072830632*^9, 3.918112145731462*^9, {3.91811257120998*^9, 
   3.918112609951277*^9}, 3.918112676160282*^9, {3.918136611135475*^9, 
   3.918136705166298*^9}, 3.918136756758339*^9, 3.9181368521217833`*^9, 
   3.918136889955112*^9, 3.918136925912435*^9, 3.918136993467124*^9, 
   3.918137053492489*^9, 3.918137140326353*^9, {3.918137359843987*^9, 
   3.9181373779624987`*^9}, 3.9181374123806143`*^9, {3.918137565278535*^9, 
   3.91813761003409*^9}, 3.918137687862962*^9, 3.9181379662153883`*^9, 
   3.918138261834043*^9, {3.918223729707152*^9, 3.9182237463581963`*^9}, {
   3.918227571842792*^9, 3.9182275804705887`*^9}, 3.918314376333127*^9, 
   3.91831552300801*^9, {3.918315679018742*^9, 3.918315733985979*^9}, {
   3.918315892497452*^9, 3.9183158949026127`*^9}, {3.9183163028757*^9, 
   3.91831634400313*^9}, {3.9183165426316853`*^9, 3.918316631437503*^9}, 
   3.918317914558545*^9, {3.918318935522028*^9, 3.9183189375077543`*^9}, 
   3.9185797462436247`*^9, 3.918579938828781*^9, 3.918580060187101*^9, 
   3.918580960973344*^9, 3.918634896476275*^9, 3.918635048502672*^9, 
   3.918635848484066*^9, 3.918662420902876*^9, 3.9187491741455927`*^9, 
   3.9187496729151573`*^9, 3.918749706554802*^9, {3.919343842183062*^9, 
   3.919343904272859*^9}, {3.919344004336836*^9, 3.919344053348674*^9}, 
   3.9193765270211353`*^9, {3.919376665332032*^9, 3.91937667259592*^9}, 
   3.9193770315573387`*^9, {3.919407990070459*^9, 3.9194079959401207`*^9}, 
   3.9194984022646637`*^9, 3.919519674464129*^9, 3.919520905624259*^9, 
   3.919520979347938*^9, 3.919521038066531*^9, 3.9195211359771643`*^9, {
   3.919521213002293*^9, 3.919521215912437*^9}, 3.919521413957679*^9, 
   3.9195214606108627`*^9, 3.919521495957979*^9, 3.920032503265093*^9, 
   3.9221980980244627`*^9, {3.922208918669681*^9, 3.92220892701542*^9}, 
   3.922265338913166*^9, 3.922266708036858*^9, 3.922437605182219*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"60fe4825-f2bd-46f1-b530-4d693e1b5a3b"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.01], 
    AbsoluteThickness[1.6], 
    PointBox[{{0., 0.5}, {0., 0.6454972243679028}, {0., 
     0.28867513459481287`}, {0., 0.28867513459481287`}, {0., 
     0.5773502691896257}, {0., 0.408248290463863}, {0.25, 
     0.14433756729740643`}, {0.3333333333333333, 0.16666666666666666`}, {0.5, 
     0.14433756729740643`}, {0.5, 0.28867513459481287`}, {0.5, 
     0.2041241452319315}}]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.5}, {0, 0.6454972243679028}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.918063337719305*^9, 3.918063358144443*^9}, {
   3.918063388173607*^9, 3.9180634077335253`*^9}, {3.9180634957985897`*^9, 
   3.918063519406569*^9}, {3.9180637125421057`*^9, 3.918063761798513*^9}, {
   3.918063796206402*^9, 3.918063822075598*^9}, 3.918112003765903*^9, 
   3.918112072830632*^9, 3.918112145731462*^9, {3.91811257120998*^9, 
   3.918112609951277*^9}, 3.918112676160282*^9, {3.918136611135475*^9, 
   3.918136705166298*^9}, 3.918136756758339*^9, 3.9181368521217833`*^9, 
   3.918136889955112*^9, 3.918136925912435*^9, 3.918136993467124*^9, 
   3.918137053492489*^9, 3.918137140326353*^9, {3.918137359843987*^9, 
   3.9181373779624987`*^9}, 3.9181374123806143`*^9, {3.918137565278535*^9, 
   3.91813761003409*^9}, 3.918137687862962*^9, 3.9181379662153883`*^9, 
   3.918138261834043*^9, {3.918223729707152*^9, 3.9182237463581963`*^9}, {
   3.918227571842792*^9, 3.9182275804705887`*^9}, 3.918314376333127*^9, 
   3.91831552300801*^9, {3.918315679018742*^9, 3.918315733985979*^9}, {
   3.918315892497452*^9, 3.9183158949026127`*^9}, {3.9183163028757*^9, 
   3.91831634400313*^9}, {3.9183165426316853`*^9, 3.918316631437503*^9}, 
   3.918317914558545*^9, {3.918318935522028*^9, 3.9183189375077543`*^9}, 
   3.9185797462436247`*^9, 3.918579938828781*^9, 3.918580060187101*^9, 
   3.918580960973344*^9, 3.918634896476275*^9, 3.918635048502672*^9, 
   3.918635848484066*^9, 3.918662420902876*^9, 3.9187491741455927`*^9, 
   3.9187496729151573`*^9, 3.918749706554802*^9, {3.919343842183062*^9, 
   3.919343904272859*^9}, {3.919344004336836*^9, 3.919344053348674*^9}, 
   3.9193765270211353`*^9, {3.919376665332032*^9, 3.91937667259592*^9}, 
   3.9193770315573387`*^9, {3.919407990070459*^9, 3.9194079959401207`*^9}, 
   3.9194984022646637`*^9, 3.919519674464129*^9, 3.919520905624259*^9, 
   3.919520979347938*^9, 3.919521038066531*^9, 3.9195211359771643`*^9, {
   3.919521213002293*^9, 3.919521215912437*^9}, 3.919521413957679*^9, 
   3.9195214606108627`*^9, 3.919521495957979*^9, 3.920032503265093*^9, 
   3.9221980980244627`*^9, {3.922208918669681*^9, 3.92220892701542*^9}, 
   3.922265338913166*^9, 3.922266708036858*^9, 3.922437605218173*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"1b0a81c9-0773-4ccc-92ae-67fc6d1bcb52"]
}, Open  ]],

Cell["\<\
All vacua apart from those close to real line (with a mild cut-off close to \
real line at 1/60)\
\>", "Text",
 CellChangeTimes->{{3.918317530062438*^9, 3.918317539120488*^9}, {
  3.918580607130025*^9, 3.918580616326009*^9}, {3.918580660088532*^9, 
  3.9185806620547333`*^9}, {3.918580700626133*^9, 3.918580703223606*^9}, {
  3.9186363033795347`*^9, 
  3.918636304369624*^9}},ExpressionUUID->"7f150eb2-2f7e-4fcd-a21a-\
254b7840525a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qval", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"{", 
    RowBox[{"xval", ",", "yval", ",", 
     RowBox[{"boundtadpole", "/.", 
      RowBox[{"{", 
       RowBox[{"Q", "->", "Qval"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"output", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"data", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{"5", 
          SqrtBox["Qval"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", 
         RowBox[{"Round", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["b", "2"]}], "+", "Qval"}], "a"], "]"}]}], 
        "}"}]}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"output", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"output", ",", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"output", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"output", ",", 
     RowBox[{
      RowBox[{"InDomain", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "output", "]"}]}], "Input",
 CellChangeTimes->{{3.918316727545827*^9, 3.918316847207116*^9}, {
   3.918316965579259*^9, 3.918317003637723*^9}, 3.918579851440568*^9, {
   3.918580016930044*^9, 3.91858001734226*^9}, {3.9185806399216833`*^9, 
   3.918580640532639*^9}, {3.918636300901602*^9, 3.918636301192238*^9}, {
   3.9186623850067453`*^9, 3.91866239643062*^9}, {3.918667089323105*^9, 
   3.918667132432428*^9}, {3.918749177226226*^9, 3.918749177375306*^9}, {
   3.9187495741563683`*^9, 3.918749620432355*^9}, {3.9187497271325903`*^9, 
   3.918749736911063*^9}, {3.919376546978649*^9, 3.919376550883317*^9}, {
   3.919376680152762*^9, 3.9193767288109083`*^9}, {3.919376793095875*^9, 
   3.919376793177412*^9}, {3.919377038234229*^9, 3.91937704609962*^9}, {
   3.919377113207632*^9, 3.919377113241666*^9}, {3.9194080316235733`*^9, 
   3.919408031791092*^9}, {3.9194521509546003`*^9, 3.919452151033124*^9}, {
   3.9194523062976503`*^9, 3.9194523063682537`*^9}, {3.919452558763171*^9, 
   3.919452558821747*^9}, {3.91945261913312*^9, 3.9194526192217283`*^9}, {
   3.9194526819082813`*^9, 3.9194526819691353`*^9}, {3.9194531380155*^9, 
   3.919453138085618*^9}, {3.919519690908677*^9, 3.919519691205881*^9}, {
   3.919521279862173*^9, 3.919521390366452*^9}, {3.919521509651718*^9, 
   3.9195215097454557`*^9}, {3.920032507937565*^9, 3.920032507993046*^9}, {
   3.9222089324720173`*^9, 3.922208936759102*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"e21ac9a1-fe34-4e58-a5bf-31208ad3a465"],

Cell[BoxData["1133"], "Output",
 CellChangeTimes->{{3.918316739452335*^9, 3.918316853548256*^9}, {
   3.918316975249658*^9, 3.9183170140986223`*^9}, 3.918579854048151*^9, 
   3.918579956039075*^9, 3.918580036120776*^9, 3.918580080616159*^9, 
   3.9185806912749453`*^9, 3.918580972793679*^9, 3.918581036737339*^9, 
   3.918634950911214*^9, 3.918635189567278*^9, 3.918651671785527*^9, 
   3.9186517901921873`*^9, {3.918662386380249*^9, 3.918662397550901*^9}, {
   3.918667100353078*^9, 3.91866714942745*^9}, 3.9187492587677937`*^9, {
   3.918749586550535*^9, 3.918749633259799*^9}, 3.91874972804947*^9, 
   3.9187497693584023`*^9, {3.9193766874798813`*^9, 3.919376712629981*^9}, 
   3.9193767475546923`*^9, 3.919376915937408*^9, {3.919377041121229*^9, 
   3.919377048178121*^9}, 3.919377116450082*^9, 3.919452153647161*^9, 
   3.9194523337033663`*^9, 3.9194525656528378`*^9, 3.919452631740759*^9, 
   3.9194526848730717`*^9, 3.91945314540921*^9, 3.9194984389070263`*^9, 
   3.9195197102352552`*^9, {3.9195212937066107`*^9, 3.919521397335883*^9}, 
   3.919521522439377*^9, 3.9200325110471153`*^9, 3.922198100449274*^9, 
   3.922208939535647*^9, 3.9222653413460503`*^9, 3.922266710485705*^9, 
   3.922437607628998*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"6a5251c5-8883-4759-89b8-1704b4bd5c2e"]
}, Open  ]],

Cell["Data", "Text",
 CellChangeTimes->{{3.918319073893978*^9, 
  3.9183190752054663`*^9}},ExpressionUUID->"40ef5bc4-03b6-4472-8871-\
2fcda7a1d3bf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"output", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"points", "=", 
    RowBox[{"Complement", "[", 
     RowBox[{"points", ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"points1", ",", "1"}], "]"}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"listplot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"points", ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "0.005", "]"}], ",", 
        RowBox[{
         RowBox[{"ColorData", "[", "97", "]"}], "[", "1", "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diamond", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"y", "==", " ", 
      RowBox[{
       FractionBox[
        SqrtBox["Qval"], 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], "x"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"2", " ", 
        FractionBox[
         SqrtBox["Qval"], 
         RowBox[{"2", " ", 
          SqrtBox["3"]}]]}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "ranges"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"circle", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          RowBox[{"11", "/", "24"}]}], ")"}], "2"], "+", 
       SuperscriptBox["y", "2"]}], "==", 
      FractionBox["25", "576"]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "ranges"}], ",", 
     RowBox[{"ContourStyle", "->", "Black"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
  "p0", ",", "p1", ",", "p2", ",", "p3", ",", "p4", ",", "p5", ",", 
   "listplot", ",", "plot1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.919453455965626*^9, 3.91945358432535*^9}, {
   3.919453684241313*^9, 3.919453701452237*^9}, {3.9194984715261517`*^9, 
   3.919498473163651*^9}, 3.919519713438198*^9, {3.9195198035878277`*^9, 
   3.9195198036268387`*^9}, {3.919520930137538*^9, 3.9195209334491158`*^9}, {
   3.91952122320231*^9, 3.919521223315721*^9}, {3.9195214171696672`*^9, 
   3.9195214172580748`*^9}, {3.919521456190208*^9, 3.919521456311329*^9}, {
   3.919521490992001*^9, 3.919521491245337*^9}, {3.9196281258308973`*^9, 
   3.919628231217826*^9}, {3.919628374515373*^9, 3.919628377697597*^9}, {
   3.922208950462934*^9, 3.922208964902453*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"32db9669-be35-4117-b8f5-0ec10d26c46e"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxF03ssFAAcB/DzZh4RpccRi/Is8sijclbHNI85YTVHO0tmOTavPMoj5bA1
RjmvogjFQi+vk0dWTqfFUZwphyOOy+skpKz5/b7bb799/vxuv58uLYxyRZJA
IHj/m+29Ey2LLHJFbJ/Djsvj3atuZHDBx98pKV8oHAQ3KPWEG1V/BZO807kE
1jCYXexs84UzAqYIZIpqRkfBoZr8rfaY7+B6+3Zz06QxsDigJJDJ4IPtUhPv
SWWPgxMr/d/T8yfAnR9Prw2VToLlFojG5KcCsOueDb/a+ilwli3v7sHmaTCX
2tR2p/MHeH9K/uJCzwyY+uS6HpU7Cy5l+/p8GBGCBfPWDIvJObCR+t6mB3Pz
YPrJlVkFsQg8ZDpz1y7xJ3jj7dDRcKkFsDalu608DU2aaLjIU1wE06IrF1Wz
0LflmZlOGkvgioI0vQQmutskhlVHXAbPtgb5TJWglT19RET9FbDZOJlBqUJT
oqx0GaZicKScfhOrDn0/X8NryWoV78NYWmjQhB5mLaX6n/mFfT3GtXI70If4
fa+7ndbAjpEdHltsdKBs/bSlx2/syyxNDulHVxhlHyjxXcf7a0l6McBDC93D
XRUvb4BVxgImSRNoswiPm9HBm2AvGQfNaiE6Ku9Y7Vj4H3CeobaL5gq6sVmZ
7xq7Bea5bcalbKK3wsQKIyQCaceqtvRBcQpaV1LwSK0LfaKHGmYiJwE+mztg
7+yC9qa6ydMy0UFHurgJHHSM6FRp3i5JcHrDy9B6T3RBsokdJwf97HyZ7PQA
ukWd2C+5TwrMGcl5qHUJPVqueM2mCC2i37LxGkUTbNal6TrSYDWJiM8MGvow
e6b4cRnaMocW0ipAk/2GrYcMZMC++hSp5RB08Hz3J5UadOwbxyJDETojqTH4
nLksuNDF3CogAl29u0oi7hWaxdPpzV1F95YxC57byoG/hapeZcejRdvvzkL/
jzzpL1kQRV4=
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
          85}]},
        RowBox[{
          TagBox["x", HoldForm], "\[Equal]", "0"}]],
       Annotation[#, HoldForm[$CellContext`x] == 0, "Tooltip"]& ]}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJw1VAs0lGkYHmRDKRSKowuzK51NTSciW8+o1prCuttNOJtIuVOJbqtNrVXk
0naTI2naUJRb1iXmYmbM9f91mVxKLd01VEqFduj3nvc/33n/87/P9zzP+33/
wi2x3mGaNBotRP2Mr19DAW/dJHVyEJlMP/UsWo7PTp3eZjFcZFecX0KPkiOO
q7+yK46LmuhOdcrg5TkePORF7Vm0XiRDj4tk6vtoHtpDx4LNr8tAZ+Wok4eo
oKsJVfNl+M79oO3nUD4ix9trpPgYfHuvl4qPt8eFfTnxUrSSY+wuz1Ycf/2N
OqXUPq3Yr8X7YHtLgujHa4Ic7QSwnMCVoEt4d8xwuwCMnjnGhI4EYc2MxUWG
QjAGyyLoPWKcsWDb1kKI+xNAYiyf973vtiYhHLm3fXPcxdAtfePE6hXCsL8k
YIeRGK7jsHQRfKZUTkvIbIPca9hpSbkIJyaEtGGnR7GtwxsRyjsYjhoSEUys
YBOX2IaKU4rgtXtF0C0zrvBvbsNPFI4RhVv/vsAySFsEzsEtmW5LxWCkbDsp
aBaig+LFsDCfRnMSgjl4cbDmPzHGvoyHAI6psxxSZ0nQYGC56XG0AE9GPi0s
VOuWZCUGe6lr5qkj82bnSlBN+aR93l6xXUuKQHZ4gHZ+K266Sa/pOUjxS8iQ
X8gQH1GU70di95H/Cvi4oLV25VmllHrPx0uhn0yjV4obIzq163L56Dlt1Kk3
JsWQh17sZhUPBk/ZmprxMlhRc52cs/sUi/65PjyKhwyh1SUZLrN5OKhcJvuk
JUdF6NKp/UouvNj7/sm1kVO6uaide7i3XX2uNlinp3vYcfGgx37z0iw5NXcO
Xm5Y1d7Pl+OkdXKOdTKH8kWOBCSuEftw0GO2uIytp0D2xHw4MM6MOZOor4D5
9H1XVtlzsGuO9NlzIwWGmMfuWca04Oq1bZknWApqzi1QWTunXQxUgO2k+zuf
3Ywif3ORZL8CW3QafK2ONFOrgtr3Fg65/WUqLFbgi1uMzeoVtyC62dld0aSA
xmp64QqPJhx41F/ep1RQfjZC8pnl+eiZAmfjstw3+TfiYZdBndc7BeK932q8
OlZP8SAoP+rxoIBXXGtNgBzdYS0Oq4fk9bdWfy4iEDMakWF+tA6dApcXd/0I
qq8OA0nuhiNBBJiWTxf2/X0Tbhu4XRGRBAKTxRvzTtbC7HR+7qVUgvKzBm+Z
9QGsbALhHR8cipTVUAWa6AxfIuDkplq/sqAa7bN8fk0vIah7W4XEwRmyzQ0E
jh+tDx0pqASf2804ICcgW84S05dUItFCtIt+j8AEHdYNyD+GLDN6QmDR9pZV
Vaevo8slLfzVAIHp4V+YjOwKZMSLBjNoJL7+byqwa75BWPdUEiy9y3ufmJbD
6ulyxryZJGYIAqUDU8pwuFBq7G9FYoJ9dCkejhYyTaxJlLoGOD8eKIF2OjdS
ZUOioTvnXB7tMk64mt/vAEnpZaPPbLyDBP3osWJOPRuvdlRLHZ1JVHmpfmw0
vUSdG5LSW4y6vI3qJEH+Yce0212E337gNUb4kpS+InT6iLjv1fWHnckzGSZF
2GMwmvDIj8Qa/WERwzkfQbFmA7mhk3zP4UV2S3HKVhJXsvRr76edRZLNHfsF
4STCOD8vEOzOhduwbq8yZhI/B2iyqcyKJeFBc7wQo5MNM5tIT6d4Eq5tW/mp
pmnof5ASprd78vtDUCo1VHbqenTTuuI7wgPQzN9oG5dEwqCK6/3ueQA+lr5O
Gd4z6TeNljNxj0j8D02h7v8=
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             TagBox["x", HoldForm], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "12"]}]],
       Annotation[#, HoldForm[$CellContext`x]^2 + HoldForm[$CellContext`y]^2 == 
        Rational[1, 12], "Tooltip"]& ]}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxVUwtQVGUU5hEyorBiiSapLUpIaRsIBSV9Fm9QFgSEnB6KNDxycSEEjRow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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["1", "3"]}], "+", 
                 TagBox["x", HoldForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "36"]}]],
       Annotation[#, (Rational[-1, 3] + HoldForm[$CellContext`x])^2 + 
         HoldForm[$CellContext`y]^2 == Rational[1, 36], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJw9lAlUFFcWhoGWVkFATCABHKGVpYkLjhOCJITfjEgLssoqDi60Sg8jtIqy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     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
          102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 
          115, 116, 117, 118, 119}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   FractionBox["2", "3"]}], "+", 
                 TagBox["x", HoldForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "36"]}]],
       Annotation[#, (Rational[-2, 3] + HoldForm[$CellContext`x])^2 + 
         HoldForm[$CellContext`y]^2 == Rational[1, 36], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJwtlA00lFkYx0UdpaNligrVOr7VUrbEsfWvWNv4WopqF9WSyLc+fFXb0Za+
CW3ZqLQhpVPa1lfZOdVMIcbM+55oGGSimnln3newdo6Edrz1nHvPPf9773nu
c3/3uY9lRNKmKF0dHZ2d2j41frZBVMu42xLSSdhe7Zgxe0SND5VM5qhW+2XU
Bic+VUO32NcpOY1EsrQmQVqjhkQyTb0qlURnPDV6vVINujczykCr9dw0pxvS
1DBziAv0SCEhm9qeoAZ4Dg9yk0gMZ0085+5Sw2901oAkkcTJgh9ciKVqpDu0
u369m0RAvjU331oNZd6T0sxdJIpQlaJZpMb2JLPBgkgSNTEz1cW9DDKMJvbK
Qkg0TLmXMuje3MzXBJNoujleWSxhEPGd4J8YrZ6MnXHHpIpB3pRbLomC1bXt
nhcYMLHVQvf1JBynpvMZfJgW1HF4nVaT3jWaXAb5G807u0Ai8wwlHQpkoH+K
H6d2IHGJ9cNANlGyztSOxAVPx3+rwCC7RGiyxYrEjtzvC7PmMLB577Ji8Vck
prN8GaQtMYrq0SfhObfvVSdN41xK89AZHRKvyZvpilYavd7Hd6sGCexl+dIg
PuxYznlHoLLz4u7QyzQOLGo+YP2KACf35L6vz9Jo5Pes+FVEoI/lSyN1aE5b
WAOBQ6YR8939aLTP3fzTqdsE6qbL6pReNIZDTWeOlhHwZ/nS0Kx7tJWbR0By
PjvV35CGRWFxQVkWgQZzfqgVrcKPPvzumDgCD1m+Kgyn+RuPhxMI6cvPsRCp
0NPoTXWEEPAp4RR5F6ggZmysTtoTsGd5qiC7KiittSOQcVNUfzVPBb2FziMe
Wv3X70+OROSosJGNg8CgcUDNyhAV3nQb1QeNiHGR5auC6CM3UCYXY1f6xzh3
VxWyZPS9txIxIlzJn9MXqtBSJ+2p4omhx/JV4Zjf6flNpWJQE2LHtF4lomY2
BFtli2F2f+JaQIcS5VvMm1sPi7/krxJDduuP3wgVQ6C28EkrVeLu3eic81wx
xsdLQlL2KpGxQChXcMToZfkqsSAn8Y99hmLYLI9cbhinRL+Z451yAzHyT9C3
Bn5RYvLTlIngXHMl/I6LEm/6XMOcc0XwY++pRLBM6mwWK4Kp3UqeYJYSW8sP
VRQ4iFCxySScGaNwVLK8bUxPBJpXd8xdSaGa5d6GenakIImc3G5+vw1e8WsG
7AUU5r0v19VNaUP74zUc5yIK7wo5UoNJIWxZ/hSYppC2aQNCLBnY6WucQ+GG
3obVlyVCOFYc1TYK8SwHIWK32N6e3EbhkZ/wroGbEBdY/hRmXXEV79ETwsgi
sqLSmgL3UvbieQWtIA+m7Tmh1dT4mGVJfis4hrfuxWu1FXtuKz7XFApyX35k
v2kr/nZzn8CQAp5DN4Zq+luw37LcrE2kQBfLtQWbNmyrreApINBmhZ9zC5LY
uBQwoW9vjeW0wLTLN8b5ugLG2l+85fELhJx6cP/TWQUWWsEhed8LdLN+FNgf
UOrkNtwM5dq5hyPDFBAFjXp8c68ZDV4msVEeii/51gwX0YvYomUKGFQOe3AH
muDDzivw7eJlwdG8JlTzX77V6CtwbVG5Uy2aMNJY/7BlQo7oxysc/zRuQh37
HnK8buqYNN7TCMtPczasFMuR+GZtuPuqRoR78cK8eHKwYUmf47fuc95FN+R4
Rk6Wdwc+hw3LSQ7N9pcHg9TPUFYR3M9Jl8PW/4jTx8hnmB29zr5+sxzsM+QL
IB2Q/XfXX66tD636mgQB2HC5cgQETpl2vaBwRGMtRwzfcHV3Mh9lMteu41o9
5iHdZJbIx8an1UtTtZrFmsDH53ov/1Lvn+J/dxUSkg==
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96}]},
        RowBox[{
          RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 TagBox["x", HoldForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             TagBox["y", HoldForm], "2"]}], "\[Equal]", 
          FractionBox["1", "12"]}]],
       Annotation[#, (-1 + HoldForm[$CellContext`x])^2 + 
         HoldForm[$CellContext`y]^2 == Rational[1, 12], 
        "Tooltip"]& ]}], {}}, {GraphicsComplexBox[CompressedData["
1:eJxF03ssFAAcB/DjcIQSohXFRnmcRh55FbYw5jFHrOaws2SWc5sij7wyrmxG
lPNI3o/GQi+PTh6pnE6Low6zcB55nechpMz8fr/tt+8+f35/20+TFka5KU4g
EK793/08mCWbg5S2PfSmGdN4kk0CD4Yq3OLEoHvLWHkvLdCfhjV6szekwKWK
1WLRb9D5Tkam/uHorISm4KtGaMY7uwJdoSQ4eLH729FadIA2hbgWgrb2HTLj
66BNsmghrVMSYDJn9llpGVpaLPw7k4YmmG9L0DXQm/QH5p6jRPBAuext8wI0
dyTrufoNdJeSWr/4SXSJc5nUzIA4OC+RbMnNQj9ufB3a4IGmC62Lc46hg851
8WK5YmA/qqs0LQ1tmT1g5eiEvthDDSOT0HriUyXHuwhgkgV9UJSE3gsTyYzY
ohdcd6OTdvdsDl3ZIj/uEoXO0T3jpLr+F5yac6FujIG2k7RRrZnfBRuGu8dF
BKM1xvwnbQU74CE3hotsAJrzPuHVwPA2uEkv81SRDzqcVZwY0v8HHCjVMGPi
jva80+G+x9kCy4/3ve12QO+4T6hnd2yC59mryX5X0BX6EvM6zRvgp7nKnqum
6BSSdjO7XgS2vWuqyTRAG07YMynV6+CzHt5CNW00vzXIe7poDdxNjmTXq6Gb
8lK1Ylmr2FealeagjKZFVK0oZKyAKYLG68OyaDlKd1t56jL2/cA/zyCi5wxm
0y3jl8DOl9bnZERCsJ6SSnPhwiL4iHD/4RfAcRwf7y8j82BqxT0tKm8ObJ2U
u7LcMwuuoza3pXT+BmdYDKefbpkBM07s+NY1TIMFS2r69i+mwJ1fL2/xiyfB
JVV+n+m5ArBKcvwTYuYEWORfFMhijoMHrdqNDBLGsK/q+F575C+835RkQe3o
KFix0NH8B3cEvOn1kEdgD4Eb5XoYejU/wZEf5eS98gfxHjFu1fcf8cDqxhn2
lVF9Nv8AJ0Wp6A==
     "], {{}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], AbsoluteThickness[1.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
          85}]},
        RowBox[{
          TagBox["x", HoldForm], "\[Equal]", "1"}]],
       Annotation[#, HoldForm[$CellContext`x] == 1, "Tooltip"]& ]}], {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.005], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxt2gl4zNf6B/Cg1nIVoa41KFo7JbH2qD2uXSiqSlpbr5IqKkWoaiy9VO1L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      "]]}, {{}, {}}}, {{}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.01], 
     AbsoluteThickness[1.6], 
     PointBox[{{0., 0.5}, {0., 0.6454972243679028}, {0., 
      0.28867513459481287`}, {0., 0.28867513459481287`}, {0., 
      0.5773502691896257}, {0., 0.408248290463863}, {0.25, 
      0.14433756729740643`}, {0.3333333333333333, 0.16666666666666666`}, {0.5,
       0.14433756729740643`}, {0.5, 0.28867513459481287`}, {0.5, 
      0.2041241452319315}}]}, {{}, {}}}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{694.88671875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-0.01, 1.01}, {-0.01, 0.7}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9194536985318737`*^9, 3.919453701907073*^9}, {
   3.919498466716354*^9, 3.919498473656287*^9}, 3.9195197138563547`*^9, 
   3.919519804210384*^9, 3.919520934135406*^9, 3.919521049341845*^9, 
   3.919521188931694*^9, {3.919521220393498*^9, 3.9195212238935966`*^9}, {
   3.9195212959499702`*^9, 3.91952131132403*^9}, {3.9195213572328672`*^9, 
   3.919521382464261*^9}, 3.919521417663301*^9, 3.9195214627492313`*^9, 
   3.9195214981716967`*^9, 3.919521548233582*^9, 3.9196281192700787`*^9, {
   3.919628164719572*^9, 3.91962823178647*^9}, 3.9196283783771544`*^9, 
   3.920032512426406*^9, 3.9221981005560007`*^9, 3.9222089681336603`*^9, 
   3.9222653415647507`*^9, 3.922266710624358*^9, 3.9224376077307243`*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"bb1da62e-1679-4b92-8dae-ba4c3dba7f99"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hauptmodul of vacua below tadpole bound", "Subsubsection",
 CellChangeTimes->{{3.922208851447444*^9, 
  3.92220886544617*^9}},ExpressionUUID->"d375cd4f-f6a8-4832-ad7a-\
9fc63e96103d"],

Cell["\<\
Here we determine the position of the vacua in the \[Phi]-plane. The values \
in t are given by\
\>", "Text",
 CellChangeTimes->{{3.922208981765976*^9, 3.922208992914488*^9}, {
  3.922209322878666*^9, 
  3.922209327138809*^9}},ExpressionUUID->"5e2d331e-1485-4b21-9f14-\
3c84f51c188d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tvals", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}], "&"}], "/@", 
    "output1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"tvals", "=", 
  RowBox[{"DeleteDuplicates", "[", "tvals", "]"}]}]}], "Input",
 CellChangeTimes->{{3.92220933117861*^9, 3.922209347128824*^9}, {
  3.922210361330763*^9, 3.922210367661139*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"a6303a93-4c19-4447-a542-df1308d87739"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["\[ImaginaryI]", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   FractionBox["\[ImaginaryI]", 
    SqrtBox["6"]], ",", 
   FractionBox["\[ImaginaryI]", "2"], ",", 
   FractionBox["\[ImaginaryI]", 
    SqrtBox["3"]], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SqrtBox[
     FractionBox["5", "3"]]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", 
      SqrtBox["6"]}]]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", 
      SqrtBox["3"]}]]}], ",", 
   RowBox[{
    FractionBox["1", "3"], "+", 
    FractionBox["\[ImaginaryI]", "6"]}], ",", 
   RowBox[{
    FractionBox["1", "4"], "+", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"4", " ", 
      SqrtBox["3"]}]]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"4", " ", 
      SqrtBox["3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9222093478596563`*^9, 3.922210199626333*^9, 
  3.9222103680492764`*^9, 3.922265341570347*^9, 3.922266710630241*^9, 
  3.922437607736958*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"c60903f3-752d-4fda-9552-c4b00e986c17"]
}, Open  ]],

Cell["Hauptmodul we use", "Text",
 CellChangeTimes->{{3.9222090355579977`*^9, 
  3.922209038494668*^9}},ExpressionUUID->"9c7c3125-442a-4c5b-8c63-\
59a0811ae3d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Hauptmodul", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"DedekindEta", "[", "t", "]"}], 
           RowBox[{"DedekindEta", "[", 
            RowBox[{"3", " ", "t"}], "]"}]}], 
          RowBox[{
           RowBox[{"DedekindEta", "[", 
            RowBox[{"2", "t"}], "]"}], 
           RowBox[{"DedekindEta", "[", 
            RowBox[{"6", " ", "t"}], "]"}]}]], ")"}], "6"]}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"-", "q"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"q", "->", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "t"}], "]"}]}], 
      "}"}]}], "//", "PowerExpand"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Normal", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Hauptmodul", "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", 
       RowBox[{
        RowBox[{"Log", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}]}], "}"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.919551407351759*^9, 3.919551426899478*^9}, {
  3.9195514609779663`*^9, 3.919551484512373*^9}, {3.919584010499721*^9, 
  3.919584034744774*^9}, {3.9200325818730307`*^9, 3.920032589773156*^9}, {
  3.922209365989985*^9, 3.9222093663512917`*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"153e757d-100c-4ae5-91c2-f18dcb16e06e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"DedekindEta", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "t"}]}], "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"DedekindEta", "[", 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "t"}]}], "]"}], "6"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"DedekindEta", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "t"}], "]"}], "6"], " ", 
    SuperscriptBox[
     RowBox[{"DedekindEta", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       RowBox[{"3", " ", "t"}]}], "]"}], "6"]}]]}]], "Output",
 CellChangeTimes->{{3.919551408263932*^9, 3.919551427285234*^9}, {
   3.9195514618261137`*^9, 3.919551485001446*^9}, 3.919584035116642*^9, 
   3.920032590140963*^9, 3.922198100854595*^9, 3.922209041199708*^9, 
   3.922209367074698*^9, 3.922210202337113*^9, 3.9222103698100853`*^9, 
   3.9222653415832644`*^9, 3.922266710642943*^9, 3.922437607751079*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"84996f4d-d3c2-4445-884a-0d3127e7585b"],

Cell[BoxData[
 RowBox[{"q", "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["q", "3"]}], "-", 
  RowBox[{"68", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"198", " ", 
   SuperscriptBox["q", "5"]}]}]], "Output",
 CellChangeTimes->{{3.919551408263932*^9, 3.919551427285234*^9}, {
   3.9195514618261137`*^9, 3.919551485001446*^9}, 3.919584035116642*^9, 
   3.920032590140963*^9, 3.922198100854595*^9, 3.922209041199708*^9, 
   3.922209367074698*^9, 3.922210202337113*^9, 3.9222103698100853`*^9, 
   3.9222653415832644`*^9, 3.922266710642943*^9, 3.922437607818441*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"55aaa0fe-9caf-4625-85e3-98f69c0622d6"]
}, Open  ]],

Cell["Example", "Text",
 CellChangeTimes->{{3.922209079914761*^9, 
  3.922209081662067*^9}},ExpressionUUID->"ffa4c3c6-2a21-4674-8411-\
df1a63ef49b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ex", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]val", "=", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Hauptmodul", "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", 
        RowBox[{"tvals", "[", 
         RowBox[{"[", "ex", "]"}], "]"}]}], "}"}]}], ",", "50"}], "]"}], "//",
    "Chop"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degree", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monomials", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox["\[Phi]val", "n"], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "degree"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nulvec", "=", 
   RowBox[{"FindIntegerNullVector", "[", "monomials", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"poly", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox["x", "n"], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "degree"}], "}"}]}], "]"}], ".", 
   "nulvec"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"poly", "==", "0"}], ",", "x"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{"x", "/.", "sol"}], "//", "N"}]}]}], "Input",
 CellChangeTimes->{{3.922209387956567*^9, 3.922209749313518*^9}, {
  3.922209803382142*^9, 3.922209850205646*^9}, {3.922209933808264*^9, 
  3.922209985762097*^9}, {3.922210375854451*^9, 3.922210376830245*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"a3774bc1-a9a4-4b43-95c3-7adf633fa5c4"],

Cell[BoxData["0.\
46650635094610966169093079268823404586785065672629757850677973018449164945825`\
50.15051499783199"], "Output",
 CellChangeTimes->{{3.922209396845765*^9, 3.922209429727573*^9}, {
   3.922209460432433*^9, 3.922209617930315*^9}, {3.922209675888205*^9, 
   3.922209749725671*^9}, {3.922209803969105*^9, 3.922209850548719*^9}, {
   3.922209945742087*^9, 3.92220998659531*^9}, 3.922210204018029*^9, {
   3.922210371919561*^9, 3.9222103771327868`*^9}, 3.92226534165816*^9, 
   3.92226671072484*^9, 3.922437607832601*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"0fe4b870-9335-45da-bedd-1e49f5cc60a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"32", " ", "x"}], "-", 
  RowBox[{"64", " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.922209396845765*^9, 3.922209429727573*^9}, {
   3.922209460432433*^9, 3.922209617930315*^9}, {3.922209675888205*^9, 
   3.922209749725671*^9}, {3.922209803969105*^9, 3.922209850548719*^9}, {
   3.922209945742087*^9, 3.92220998659531*^9}, 3.922210204018029*^9, {
   3.922210371919561*^9, 3.9222103771327868`*^9}, 3.92226534165816*^9, 
   3.92226671072484*^9, 3.922437607834593*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"88189b69-1ee7-4d59-b216-b56e824e2f6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SqrtBox["3"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["3"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.922209396845765*^9, 3.922209429727573*^9}, {
   3.922209460432433*^9, 3.922209617930315*^9}, {3.922209675888205*^9, 
   3.922209749725671*^9}, {3.922209803969105*^9, 3.922209850548719*^9}, {
   3.922209945742087*^9, 3.92220998659531*^9}, 3.922210204018029*^9, {
   3.922210371919561*^9, 3.9222103771327868`*^9}, 3.92226534165816*^9, 
   3.92226671072484*^9, 3.922437607836244*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"1c665098-c5d0-4f64-adc1-8c1f409b2bab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.03349364905389035`", ",", "0.46650635094610965`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.922209396845765*^9, 3.922209429727573*^9}, {
   3.922209460432433*^9, 3.922209617930315*^9}, {3.922209675888205*^9, 
   3.922209749725671*^9}, {3.922209803969105*^9, 3.922209850548719*^9}, {
   3.922209945742087*^9, 3.92220998659531*^9}, 3.922210204018029*^9, {
   3.922210371919561*^9, 3.9222103771327868`*^9}, 3.92226534165816*^9, 
   3.92226671072484*^9, 3.922437607837878*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"87e37d07-2a41-46af-a0be-3b825a98b8e0"]
}, Open  ]],

Cell["Run over all values", "Text",
 CellChangeTimes->{{3.922209916173884*^9, 
  3.922209919621461*^9}},ExpressionUUID->"794cbc57-d331-492a-921a-\
5c8b7c0ee4e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PhiVal", "[", "tval_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Phi]val", ",", "monomials", ",", "nulvec", ",", "poly", ",", "sol"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Phi]val", "=", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Hauptmodul", "/.", 
          RowBox[{"{", 
           RowBox[{"t", "->", "tval"}], "}"}]}], ",", "50"}], "]"}], "//", 
       "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"monomials", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox["\[Phi]val", "n"], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nulvec", "=", 
      RowBox[{"FindIntegerNullVector", "[", "monomials", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"poly", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         SuperscriptBox["x", "n"], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}], ".", 
       "nulvec"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"poly", "==", "0"}], ",", "x"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"x", "/.", "sol"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{"sol", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"#", "==", "\[Phi]val"}], "//", "N"}], ")"}], "&"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Phi]vals", "=", 
  RowBox[{"PhiVal", "/@", "tvals"}]}]}], "Input",
 CellChangeTimes->{{3.922209920820959*^9, 3.922209924577873*^9}, {
  3.922209979030519*^9, 3.922210128311788*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"d735b107-9691-4790-98ce-d9334a1d001e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "16"], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox["3"]}], ")"}]}], ",", 
   FractionBox["1", 
    RowBox[{"22", "+", 
     RowBox[{"9", " ", 
      SqrtBox["6"]}]}]], ",", 
   FractionBox["1", "64"], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SqrtBox["3"]}], ")"}]}], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "22"}], "-", 
      RowBox[{"9", " ", 
       SqrtBox["6"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.922210100133312*^9, 3.92221014792099*^9}, 
   3.9222102059870377`*^9, {3.922210386166685*^9, 3.9222103949780827`*^9}, 
   3.922210513685495*^9, 3.922265341688033*^9, 3.922266710755151*^9, 
   3.922437607863002*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"7db47a36-c2e6-4f37-a145-6b8e2bbe03df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sort", "[", 
  RowBox[{"\[Phi]s", "//", "N"}], "]"}]], "Input",
 CellChangeTimes->{{3.922210256839018*^9, 3.9222102943737717`*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"8f489c27-7d2f-4e35-870f-23e9c258f220"],

Cell[BoxData[
 TemplateBox[{
  "Sort", "normal", 
   "\"Nonatomic expression expected at position \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \\!\\(\\*RowBox[{\\\"Sort\\\", \\\"[\\\", \
\\\"\[Phi]s\\\", \\\"]\\\"}]\\).\"", 2, 302, 1, 19060276696528961575, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.922265341716852*^9, 3.922266710784523*^9, 
  3.9224376078972607`*^9},
 CellLabel->
  "During evaluation of \
In[302]:=",ExpressionUUID->"8d50a7a4-fd01-4326-b848-8cc425d1364a"],

Cell[BoxData[
 RowBox[{"Sort", "[", "\[Phi]s", "]"}]], "Output",
 CellChangeTimes->{{3.922210261325151*^9, 3.9222102947452297`*^9}, 
   3.922210398410471*^9, 3.922265341719009*^9, 3.9222667107863817`*^9, 
   3.922437607898816*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"4cea0043-fcef-4673-8612-941df1257298"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Global Hodge classes", "Subsubsection",
 CellChangeTimes->{{3.9222087164488163`*^9, 
  3.922208726762761*^9}},ExpressionUUID->"e6459c79-ede1-43cd-a8f8-\
5ac299aad297"],

Cell[BoxData[
 RowBox[{"Clear", "[", "d", "]"}]], "Input",
 CellChangeTimes->{{3.922208728138797*^9, 3.922208730807325*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"d42d32da-62a5-4e8c-962f-fc7aceb93d33"],

Cell["Orthogonal fluxes to conditions and tadpole", "Text",
 CellChangeTimes->{{3.918137635821149*^9, 
  3.9181376476381817`*^9}},ExpressionUUID->"7ff56d90-ea86-4fc3-982b-\
935a2d5daa53"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vortho", "=", 
   RowBox[{"IntersectionSpace", "[", 
    RowBox[{"Voutmiddle", ",", 
     RowBox[{"Vpluspairingeigsys", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G4ortho", "=", 
    RowBox[{
     RowBox[{"Array", "[", 
      RowBox[{"d", ",", "7"}], "]"}], ".", "Vortho"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4ortho", ".", "sigma", ".", 
   RowBox[{"Transpose", "[", "dpidiag", "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4ortho", ".", "sigma", ".", "pidiag"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4ortho", ".", "sigma", ".", "G4"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4ortho", ".", "sigma", ".", "G4ortho"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.918137639764339*^9, 3.918137668317412*^9}, {
  3.918137699207342*^9, 3.9181377777855186`*^9}, {3.918578431878228*^9, 
  3.918578432011614*^9}, {3.920032465892174*^9, 3.9200324779086742`*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"9399bef3-b814-4f9d-804d-a0141d13d589"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.918137706549811*^9, 3.918137779446615*^9}, 
   3.918223689640979*^9, 3.918296512242835*^9, 3.9183140896098833`*^9, 
   3.91831551782942*^9, {3.9185784141977587`*^9, 3.918578432762949*^9}, 
   3.919327046181231*^9, 3.919376454549362*^9, 3.919377296615851*^9, 
   3.919451962457349*^9, 3.920032437413642*^9, {3.920032467828343*^9, 
   3.9200324783212643`*^9}, 3.922198097811534*^9, 3.922208732436336*^9, 
   3.922265341787302*^9, 3.9222667108542433`*^9, 3.922437607969246*^9},
 CellLabel->
  "Out[306]=",ExpressionUUID->"cafe72f0-b18b-47f7-a087-bc3123296384"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.918137706549811*^9, 3.918137779446615*^9}, 
   3.918223689640979*^9, 3.918296512242835*^9, 3.9183140896098833`*^9, 
   3.91831551782942*^9, {3.9185784141977587`*^9, 3.918578432762949*^9}, 
   3.919327046181231*^9, 3.919376454549362*^9, 3.919377296615851*^9, 
   3.919451962457349*^9, 3.920032437413642*^9, {3.920032467828343*^9, 
   3.9200324783212643`*^9}, 3.922198097811534*^9, 3.922208732436336*^9, 
   3.922265341787302*^9, 3.9222667108542433`*^9, 3.922437607971133*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"211154d6-1b25-48f4-bfe5-9af068525c88"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.918137706549811*^9, 3.918137779446615*^9}, 
   3.918223689640979*^9, 3.918296512242835*^9, 3.9183140896098833`*^9, 
   3.91831551782942*^9, {3.9185784141977587`*^9, 3.918578432762949*^9}, 
   3.919327046181231*^9, 3.919376454549362*^9, 3.919377296615851*^9, 
   3.919451962457349*^9, 3.920032437413642*^9, {3.920032467828343*^9, 
   3.9200324783212643`*^9}, 3.922198097811534*^9, 3.922208732436336*^9, 
   3.922265341787302*^9, 3.9222667108542433`*^9, 3.922437607972842*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"b6002dd0-425d-4027-88c9-1aeb384232af"],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"d", "[", "3", "]"}], " ", 
     RowBox[{"d", "[", "4", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "4", "]"}], "2"]}], "-", 
    RowBox[{
     RowBox[{"d", "[", "3", "]"}], " ", 
     RowBox[{"d", "[", "5", "]"}]}], "-", 
    RowBox[{
     RowBox[{"d", "[", "4", "]"}], " ", 
     RowBox[{"d", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"d", "[", "3", "]"}], " ", 
     RowBox[{"d", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"d", "[", "4", "]"}], " ", 
     RowBox[{"d", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"d", "[", "5", "]"}], " ", 
     RowBox[{"d", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"d", "[", "3", "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"d", "[", "4", "]"}]}], "+", 
       RowBox[{"d", "[", "5", "]"}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"d", "[", "6", "]"}]}]}], ")"}], " ", 
     RowBox[{"d", "[", "7", "]"}]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox[
      RowBox[{"d", "[", "7", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"d", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"d", "[", "3", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"d", "[", "4", "]"}]}], "+", 
       RowBox[{"d", "[", "6", "]"}], "+", 
       RowBox[{"d", "[", "7", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"d", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"d", "[", "2", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"d", "[", "3", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"d", "[", "4", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"d", "[", "5", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"d", "[", "6", "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"d", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.918137706549811*^9, 3.918137779446615*^9}, 
   3.918223689640979*^9, 3.918296512242835*^9, 3.9183140896098833`*^9, 
   3.91831551782942*^9, {3.9185784141977587`*^9, 3.918578432762949*^9}, 
   3.919327046181231*^9, 3.919376454549362*^9, 3.919377296615851*^9, 
   3.919451962457349*^9, 3.920032437413642*^9, {3.920032467828343*^9, 
   3.9200324783212643`*^9}, 3.922198097811534*^9, 3.922208732436336*^9, 
   3.922265341787302*^9, 3.9222667108542433`*^9, 3.922437608044036*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"a7ca0c96-fe6e-4976-a2db-8ef5203e363a"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["K3 periods across diagonal moduli space", "Subsection",
 CellChangeTimes->{{3.918203644154914*^9, 3.918203649407695*^9}, {
  3.918219392530628*^9, 3.918219395780572*^9}, {3.918564522001213*^9, 
  3.9185645227548037`*^9}},ExpressionUUID->"1aa08707-f921-4df9-b568-\
85cfa6a98fcf"],

Cell[CellGroupData[{

Cell["Picard-Fuchs equation", "Subsubsection",
 CellChangeTimes->{{3.9185645142462397`*^9, 3.918564532995405*^9}, {
  3.918564676826151*^9, 
  3.918564689968285*^9}},ExpressionUUID->"3af83cd3-2a90-409c-9536-\
667e113184b9"],

Cell["Singularity structure of moduli space", "Text",
 CellChangeTimes->{{3.9182245383012*^9, 
  3.918224544187429*^9}},ExpressionUUID->"7cf145f7-33d0-44fa-9dc2-\
ca2aa5aff8f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"64", 
      SuperscriptBox["\[Phi]", "2"]}], "-", 
     RowBox[{"20", "\[Phi]"}]}], "==", "0"}], ",", "\[Phi]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.9182041023801823`*^9, 3.9182041411857*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"7098a24b-4c1a-42d0-9e16-5edf34a306c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]", "\[Rule]", 
     FractionBox["1", "16"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", "\[Rule]", 
     FractionBox["1", "4"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.918204134861854*^9, 3.918204141426262*^9}, 
   3.9182193905082207`*^9, {3.918225429292613*^9, 3.918225452280452*^9}, 
   3.918299313608348*^9, 3.91831343227334*^9, 3.9183158451768103`*^9, 
   3.9183176018496237`*^9, 3.918549463661559*^9, 3.918806450922317*^9, 
   3.919524062265551*^9, 3.9222642404434443`*^9, 3.92226534187051*^9, 
   3.922266710977339*^9, 3.922437608050542*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"ebed6220-5a1f-4df2-8ecc-cad790b6898e"]
}, Open  ]],

Cell["Picard-Fuchs equation", "Text",
 CellChangeTimes->{{3.9182245457132063`*^9, 
  3.918224549361623*^9}},ExpressionUUID->"2d24d66c-47d1-4c31-9418-\
17d5d1584cfc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pf", "=", 
    RowBox[{
     RowBox[{"\[Theta]", "^", "3"}], "+", 
     RowBox[{"64", 
      RowBox[{"\[CurlyPhi]", "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]", "+", "1"}], ")"}], "^", "3"}]}], "\[Minus]", 
     RowBox[{"2", "\[CurlyPhi]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[Theta]"}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", "\[Theta]", 
         RowBox[{"(", 
          RowBox[{"\[Theta]", "+", "1"}], ")"}]}], "+", "2"}], ")"}]}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "singularities", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"pf", ",", 
      RowBox[{"\[Theta]", "^", "3"}]}], "]"}], "==", "0"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"PF", " ", "in", " ", "differential", " ", "form"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"pf", ",", "\[Theta]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pf", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f", "[", "\[CurlyPhi]", "]"}], ",", 
       RowBox[{"\[CurlyPhi]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"f", "[", "\[CurlyPhi]", "]"}], ",", "\[CurlyPhi]"}], 
         "]"}]}], ",", 
       RowBox[{"\[CurlyPhi]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CurlyPhi]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[CurlyPhi]", "]"}], ",", "\[CurlyPhi]"}], 
            "]"}]}], ",", "\[CurlyPhi]"}], "]"}]}], ",", 
       RowBox[{"\[CurlyPhi]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CurlyPhi]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[CurlyPhi]", " ", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[CurlyPhi]", "]"}], ",", "\[CurlyPhi]"}], 
               "]"}]}], ",", "\[CurlyPhi]"}], "]"}]}], ",", "\[CurlyPhi]"}], 
         "]"}]}]}], "}"}], ".", "coefs"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expansion", " ", "order", " ", "we", " ", "use"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"high", "=", "200"}], ";"}]}], "Input",
 CellChangeTimes->{{3.918204525290946*^9, 3.918204650330151*^9}, {
  3.9185645548667*^9, 3.918564603381843*^9}, {3.9185700804172173`*^9, 
  3.918570081348813*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"b48bf4d0-16b4-42bd-b3a7-c923f49c618b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[CurlyPhi]", "\[Rule]", 
     FractionBox["1", "16"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CurlyPhi]", "\[Rule]", 
     FractionBox["1", "4"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.918564568928423*^9, 3.9185646041104183`*^9}, 
   3.918806450951787*^9, 3.91942485770473*^9, 3.91952406304247*^9, 
   3.922264240496504*^9, 3.9222653418804493`*^9, 3.9222667109857388`*^9, 
   3.922437608063313*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"a6b607d7-2e26-485a-9e08-890022614e4a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Periods in LCS regime", "Subsubsection",
 CellChangeTimes->{{3.918564692316914*^9, 
  3.918564698567478*^9}},ExpressionUUID->"f1484ef9-4940-4588-8b10-\
411e50007c30"],

Cell["Periods around LCS", "Text",
 CellChangeTimes->{{3.9182047579796667`*^9, 3.918204760087954*^9}, {
  3.918286634833877*^9, 
  3.91828663694445*^9}},ExpressionUUID->"f81feab2-0d28-48af-833d-\
8889094e2534"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"first", " ", "period"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", "i", "]"}], 
             SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}]}], 
        "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coefs", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f0rep"}], ",", "\[CurlyPhi]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"high", "+", "1"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"coefs", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"second", " ", "period"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "[", "i", "]"}], 
                   SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], "/.",
                "sol0"}], ")"}], 
             RowBox[{"Log", "[", "\[CurlyPhi]", "]"}]}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"b", "[", "i", "]"}], 
               SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], 
           ")"}]}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coefs", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f1rep"}], ",", "\[CurlyPhi]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"high", "+", "1"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"coefs", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"third", " ", "period"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "^", "2"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "[", "i", "]"}], 
                   SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], "/.",
                "sol0"}], ")"}], 
             RowBox[{
              RowBox[{"Log", "[", "\[CurlyPhi]", "]"}], "^", "2"}]}], "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"b", "[", "i", "]"}], 
                  SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}], "/.", 
               "sol1"}], ")"}], 
             RowBox[{"Log", "[", "\[CurlyPhi]", "]"}]}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", "i", "]"}], 
               SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], 
           ")"}]}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coefs", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f2rep"}], ",", "\[CurlyPhi]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"high", "+", "1"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"coefs", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"piK30", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f0rep"}], "/.", 
      "sol0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"piK3t", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f1rep"}], "/.", 
      "sol1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"piK3t2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f2rep"}], "/.", 
      "sol2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"period", " ", "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"piLCS", "=", 
     RowBox[{"{", 
      RowBox[{"piK30", ",", "piK3t", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         RowBox[{"piK3t2", "/", "2"}]}], "+", "piK30"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.91820465279031*^9, 3.918204746757708*^9}, {
   3.918204831374504*^9, 3.918204857250991*^9}, {3.918204966752585*^9, 
   3.918204998933565*^9}, {3.918205264644168*^9, 3.918205264706584*^9}, {
   3.918205313130953*^9, 3.9182053134611483`*^9}, 3.918213718126771*^9, {
   3.918214582060028*^9, 3.9182145839587803`*^9}, {3.9182146470620337`*^9, 
   3.918214647258657*^9}, {3.9182148963841248`*^9, 3.91821489670547*^9}, {
   3.918219377502143*^9, 3.918219377881617*^9}, {3.9182254268866873`*^9, 
   3.918225449380013*^9}, {3.918229112481412*^9, 3.918229112672166*^9}, {
   3.9182866240004883`*^9, 3.91828666584116*^9}, {3.918313524696896*^9, 
   3.918313540628293*^9}, {3.918313638732601*^9, 3.918313702417849*^9}, {
   3.9183158552534933`*^9, 3.9183158568124933`*^9}, {3.91855195334692*^9, 
   3.918552179213406*^9}, {3.9185522168340197`*^9, 3.918552306408842*^9}, {
   3.918552697781568*^9, 3.918552702786319*^9}, {3.918553356439098*^9, 
   3.918553380412871*^9}, {3.918554137035921*^9, 3.918554170796301*^9}, {
   3.918564397174006*^9, 3.918564422334799*^9}, {3.918564592330652*^9, 
   3.918564662644629*^9}, {3.919424903210702*^9, 3.919424903623827*^9}, {
   3.9222642515217752`*^9, 3.922264251744898*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"97e7eda9-8890-4173-b15b-42e8b37d704a"],

Cell["Check that period vector is compatible with pairing", "Text",
 CellChangeTimes->{{3.918564664807954*^9, 
  3.918564672077876*^9}},ExpressionUUID->"b2f18d17-d5d5-4218-a144-\
52cdc99c4535"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pairingK3", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "24", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"piLCSlead", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"piLCS", ",", 
        RowBox[{"{", 
         RowBox[{"\[CurlyPhi]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[CurlyPhi]", "->", 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "t"}], "]"}]}], 
      "}"}]}], "//", "PowerExpand"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCSlead", ".", "pairingK3", ".", "piLCSlead"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.919424891513144*^9, 3.919424925662648*^9}, 
   3.9222642564176483`*^9},
 CellLabel->
  "In[329]:=",ExpressionUUID->"b47e21e5-c53b-47b3-bdec-caf5552c400e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "t", ",", 
   RowBox[{"1", "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["t", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918564707634919*^9, 3.918806452808818*^9, {3.919424910919404*^9, 
   3.919424925994553*^9}, 3.919524070998913*^9, 3.922264261829796*^9, 
   3.922265343719803*^9, 3.922266712811042*^9, 3.9224376098968477`*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"8fe1e82c-7a2a-4b30-bf4a-e4c8b5b28924"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.918564707634919*^9, 3.918806452808818*^9, {3.919424910919404*^9, 
   3.919424925994553*^9}, 3.919524070998913*^9, 3.922264261829796*^9, 
   3.922265343719803*^9, 3.922266712811042*^9, 3.9224376098985977`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"2023c336-8860-4847-94ab-56005e001b93"]
}, Open  ]],

Cell["Large complex structure monodromy", "Text",
 CellChangeTimes->{{3.918565566062004*^9, 
  3.91856557174813*^9}},ExpressionUUID->"6ccc7320-7798-4d75-8480-\
6d76017581b7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MLCS", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MLCS", ".", "piLCSlead"}], "-", 
      RowBox[{"(", 
       RowBox[{"piLCSlead", "/.", 
        RowBox[{"{", 
         RowBox[{"t", "->", 
          RowBox[{"t", "+", "1"}]}], "}"}]}], ")"}]}], ",", "t"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "MLCS", "]"}], ".", "pairingK3", ".", "MLCS"}],
     "-", "pairingK3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solLCS", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{"eq", "==", "0"}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MLCS", "=", 
   RowBox[{"MLCS", "/.", "solLCS"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "/.", "solLCS"}], "\[IndentingNewLine]", 
 RowBox[{"MLCS", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.918565602409944*^9, 3.9185656205070763`*^9}, {
  3.919424937049685*^9, 3.919424946123364*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"1140d271-8266-4806-9751-ca6abc9066ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.918565595385027*^9, 3.918565620762556*^9}, 
   3.9188064528204813`*^9, {3.919424929744422*^9, 3.919424946480582*^9}, 
   3.919524073965036*^9, 3.922264261841508*^9, 3.922265343727632*^9, 
   3.92226671281917*^9, 3.922437609905109*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"dea998e0-c48c-4b4f-b941-c0c1c7ac8ce2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"1", "1", "0"},
     {
      RowBox[{"-", "12"}], 
      RowBox[{"-", "24"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.918565595385027*^9, 3.918565620762556*^9}, 
   3.9188064528204813`*^9, {3.919424929744422*^9, 3.919424946480582*^9}, 
   3.919524073965036*^9, 3.922264261841508*^9, 3.922265343727632*^9, 
   3.92226671281917*^9, 3.922437609906839*^9},
 CellLabel->
  "Out[338]//MatrixForm=",ExpressionUUID->"0df2cb04-3c9c-4387-a35a-\
8db938abba78"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Local periods at conifold points", "Subsubsection",
 CellChangeTimes->{{3.91856471752899*^9, 
  3.918564723239745*^9}},ExpressionUUID->"35dc0f33-849c-4c39-a8b0-\
baa959d4c4fa"],

Cell["Period vector around 1/16", "Text",
 CellChangeTimes->{{3.9182050569255533`*^9, 3.9182050617042503`*^9}, {
  3.9182139686518307`*^9, 3.918213969382753*^9}, {3.9185656601912813`*^9, 
  3.918565661034172*^9}},ExpressionUUID->"7b00a07e-99f5-49dc-b9ef-\
0ae50e407039"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pfC1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"pf", "/.", 
       RowBox[{"{", 
        RowBox[{"f", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"\[CurlyPhi]", "-", 
             RowBox[{"1", "/", "16"}]}], "]"}]}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[CurlyPhi]", "->", 
        RowBox[{"\[CurlyPhi]", "+", 
         RowBox[{"1", "/", "16"}]}]}], "}"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"first", " ", "period"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0repC1", "=", 
   RowBox[{"{", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], 
           SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", "high"}], "}"}]}], "]"}]}]}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"pfC1", "/.", "f0repC1"}], ",", "\[CurlyPhi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", 
      RowBox[{"high", "-", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol0C1", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"coefs", "==", "0"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"second", " ", "period"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1repC1", "=", 
   RowBox[{"{", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", 
         RowBox[{"1", "/", "2"}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", "i", "]"}], 
             SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], 
         ")"}]}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol1C1", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[CurlyPhi]", 
             RowBox[{"1", "/", "2"}]], "pfC1"}], "/.", "f1repC1"}], ",", 
          "\[CurlyPhi]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "high"}], "]"}], "]"}], "==", "0"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"third", " ", "period"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2repC1", "=", 
   RowBox[{"{", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
       RowBox[{"\[CurlyPhi]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", "i", "]"}], 
             SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], 
         ")"}]}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"pfC1", "/.", "f2repC1"}], ",", "\[CurlyPhi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "high"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol2C1", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"coefs", "==", "0"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"period", " ", "vector"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piC1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f0repC1"}], "/.", 
       "sol0C1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f1repC1"}], "/.", 
       "sol1C1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f2repC1"}], "/.", 
       "sol2C1"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[CurlyPhi]", "->", 
      RowBox[{"\[CurlyPhi]", "-", 
       RowBox[{"1", "/", "16"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.918205062525031*^9, 3.918205162279759*^9}, {
  3.9182051949561663`*^9, 3.918205198450069*^9}, {3.91821396051688*^9, 
  3.918213977421687*^9}, {3.918286703107419*^9, 3.91828675758313*^9}, {
  3.918564739372532*^9, 3.918564780743082*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"50043fd5-5682-41a2-8cec-c35210b84e16"],

Cell["Period vector around 1/4", "Text",
 CellChangeTimes->{{3.918286767206936*^9, 
  3.918286775312406*^9}},ExpressionUUID->"b42115df-2510-4619-9ff7-\
9a387b8d60c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pfC2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"pf", "/.", 
       RowBox[{"{", 
        RowBox[{"f", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"\[CurlyPhi]", "-", 
             RowBox[{"1", "/", "4"}]}], "]"}]}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[CurlyPhi]", "->", 
        RowBox[{"\[CurlyPhi]", "+", 
         RowBox[{"1", "/", "4"}]}]}], "}"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"first", " ", "period"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f0repC2", "=", 
   RowBox[{"{", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
       RowBox[{"1", "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], 
           SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", "high"}], "}"}]}], "]"}]}]}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"pfC2", "/.", "f0repC2"}], ",", "\[CurlyPhi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", 
      RowBox[{"high", "-", "1"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol0C2", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"coefs", "==", "0"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"second", " ", "period"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1repC2", "=", 
   RowBox[{"{", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", 
         RowBox[{"1", "/", "2"}]], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", "i", "]"}], 
             SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], 
         ")"}]}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol1C2", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["\[CurlyPhi]", 
             RowBox[{"1", "/", "2"}]], "pfC2"}], "/.", "f1repC2"}], ",", 
          "\[CurlyPhi]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "high"}], "]"}], "]"}], "==", "0"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"third", " ", "period"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2repC2", "=", 
   RowBox[{"{", 
    RowBox[{"f", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
       RowBox[{"\[CurlyPhi]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", "i", "]"}], 
             SuperscriptBox["\[CurlyPhi]", "i"]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "high"}], "}"}]}], "]"}]}], 
         ")"}]}]}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefs", "=", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"pfC2", "/.", "f2repC2"}], ",", "\[CurlyPhi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "high"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sol2C2", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"coefs", "==", "0"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"period", " ", "vector"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piC2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f0repC2"}], "/.", 
       "sol0C2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f1repC2"}], "/.", 
       "sol1C2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "\[CurlyPhi]", "]"}], "/.", "f2repC2"}], "/.", 
       "sol2C2"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[CurlyPhi]", "->", 
      RowBox[{"\[CurlyPhi]", "-", 
       RowBox[{"1", "/", "4"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.918205062525031*^9, 3.918205162279759*^9}, {
   3.9182051949561663`*^9, 3.918205198450069*^9}, {3.91821396051688*^9, 
   3.918213977421687*^9}, {3.918218573404764*^9, 3.918218579594347*^9}, 
   3.9182186331093273`*^9, {3.918286799646298*^9, 3.918286828250813*^9}, {
   3.918564785529586*^9, 3.918564823019024*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"5d68b0f2-52a3-472f-9dfe-a9226c1c658b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic continuation of integral basis", "Subsubsection",
 CellChangeTimes->{{3.9185653366465187`*^9, 
  3.918565351579627*^9}},ExpressionUUID->"0aaf0ced-d8c7-4325-9b39-\
d7be496f4cee"],

Cell["Function that performs continuation matrix for basis", "Text",
 CellChangeTimes->{{3.9185653872699013`*^9, 
  3.9185653993144903`*^9}},ExpressionUUID->"5e80cf20-17c8-4ebf-97ab-\
eb58bdcd1728"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"\[CurlyPhi]", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContinuationMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"piloc", "/.", 
              RowBox[{"{", 
               RowBox[{"\[CurlyPhi]", "->", 
                RowBox[{"\[CurlyPhi]", "+", "midpoint"}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CurlyPhi]", ",", "0", ",", "2"}], "}"}]}], "]"}], 
           "]"}], ",", "50"}], "]"}], ",", 
        RowBox[{"\[CurlyPhi]", ">", "0"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"piint", "/.", 
              RowBox[{"{", 
               RowBox[{"\[CurlyPhi]", "->", 
                RowBox[{"\[CurlyPhi]", "+", "midpoint"}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CurlyPhi]", ",", "0", ",", "2"}], "}"}]}], "]"}], 
           "]"}], ",", "50"}], "]"}], ",", 
        RowBox[{"\[CurlyPhi]", ">", "0"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "\[CurlyPhi]", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mat", "/.", "sol"}], "//", "Chop"}]}]}], "\[IndentingNewLine]",
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.9185653851739693`*^9, 3.918565407592104*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"3f2102e1-77fa-49ec-a5b0-2601c7846df4"],

Cell["Use for two conifold points:", "Text",
 CellChangeTimes->{{3.918565408446547*^9, 
  3.918565414463251*^9}},ExpressionUUID->"3c339094-1384-4639-b5ef-\
0e5e48af3da9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"integral", " ", "basis", " ", "at", " ", 
    RowBox[{"1", "/", "16"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Tcont", "=", 
     RowBox[{"ContinuationMatrix", "[", 
      RowBox[{"piC1", ",", "piLCS", ",", 
       RowBox[{"1", "/", "32"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"piC1int", "=", 
     RowBox[{"Tcont", ".", "piC1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"integral", " ", "basis", " ", "at", " ", 
     RowBox[{"1", "/", "4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tcont2", "=", 
     RowBox[{"ContinuationMatrix", "[", 
      RowBox[{"piC2", ",", "piC1int", ",", 
       RowBox[{"3", "/", "32"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"piC2int", "=", 
     RowBox[{"Tcont2", ".", "piC2"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9185654169405518`*^9, 3.918565427586594*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"64d61696-71f0-4a0e-98c4-f6e209cedb75"],

Cell["\<\
We now read off some data from these period vectors:
- monodromy matrices\
\>", "Text",
 CellChangeTimes->{{3.918565444668044*^9, 
  3.918565469574995*^9}},ExpressionUUID->"0b87e4fa-449b-404d-961d-\
6fb62cff87db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MC1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tcont", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}], ".", 
       RowBox[{"Inverse", "[", "Tcont", "]"}]}], "//", "Chop"}], "//", "N"}], 
    "//", "Rationalize"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MC2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tcont2", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}], ".", 
       RowBox[{"Inverse", "[", "Tcont2", "]"}]}], "//", "Chop"}], "//", "N"}],
     "//", "Rationalize"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.918565489289192*^9, 3.9185655384168653`*^9}, {
  3.9185656685780373`*^9, 3.9185656686321697`*^9}, {3.918565842495122*^9, 
  3.918565842680657*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"116554a2-355d-42ed-8219-d04f3a2432d4"],

Cell["Monodromy around infinity", "Text",
 CellChangeTimes->{{3.918565816082569*^9, 
  3.9185658198320513`*^9}},ExpressionUUID->"b171491c-d516-4f93-afed-\
de44afea45e9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[Infinity]", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"MLCS", ".", "MC1", ".", "MC2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MLCS", "//", "MatrixForm"}], ",", 
   RowBox[{"MC1", "//", "MatrixForm"}], ",", 
   RowBox[{"MC2", "//", "MatrixForm"}], ",", 
   RowBox[{"M\[Infinity]", "//", "MatrixForm"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.918565824609766*^9, 3.918565853430345*^9}, 
   3.9185661882070417`*^9, {3.919425065003771*^9, 3.919425066579198*^9}, {
   3.922264507678094*^9, 3.922264521592197*^9}, {3.9222646173027782`*^9, 
   3.922264620742016*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"ff751454-c0b3-4d8b-a073-ea59557efa8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"1", "1", "0"},
       {
        RowBox[{"-", "12"}], 
        RowBox[{"-", "24"}], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0", "1"},
       {"0", "1", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "7"}], "24", "4"},
       {
        RowBox[{"-", "2"}], "7", "1"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"19", 
        RowBox[{"-", "48"}], 
        RowBox[{"-", "3"}]},
       {"7", 
        RowBox[{"-", "17"}], 
        RowBox[{"-", "1"}]},
       {
        RowBox[{"-", "12"}], "24", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.918565829420466*^9, 3.918565853689651*^9}, 
   3.918566188567239*^9, {3.918567885283916*^9, 3.918567913487533*^9}, 
   3.91942500215766*^9, 3.9194250690911617`*^9, 3.919524095073009*^9, 
   3.922264273511669*^9, 3.922264521873577*^9, 3.922264621051627*^9, 
   3.922265344257306*^9, 3.922266713329399*^9, 3.9224376104381933`*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"1f919a14-23e0-41fa-ba1b-a9ae0b3fff7d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Fundamental domain plot", "Subsubsection",
 CellChangeTimes->{{3.9185695511694*^9, 
  3.918569555795268*^9}},ExpressionUUID->"e87f216d-866f-470e-ab6e-\
b8404dce773b"],

Cell["Mirror coordinate at singularities", "Text",
 CellChangeTimes->{{3.918287744164611*^9, 
  3.91828776169564*^9}},ExpressionUUID->"fa9a4c36-8488-4949-90b9-\
774a324a83cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]LCS", "=", 
   RowBox[{
    RowBox[{"piLCS", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"piLCS", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]C1", "=", 
   RowBox[{
    RowBox[{"piC1int", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"piC1int", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]C2", "=", 
   RowBox[{
    RowBox[{"piC2int", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"piC2int", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.918214865043754*^9, 3.918214952039707*^9}, {
   3.9182228401323757`*^9, 3.9182228469405317`*^9}, {3.918224591055727*^9, 
   3.918224591183062*^9}, 3.918287090875482*^9, {3.918292356926839*^9, 
   3.91829240281566*^9}, {3.9182929364027843`*^9, 3.918292978639874*^9}, {
   3.918297860431226*^9, 3.9182979664479094`*^9}, {3.918298028065344*^9, 
   3.918298037127927*^9}, {3.918298077001103*^9, 3.918298101361966*^9}, 
   3.918298138884099*^9, {3.918298240261875*^9, 3.918298240488085*^9}, {
   3.918298646315152*^9, 3.918298650427408*^9}, {3.918298826835147*^9, 
   3.91829883618447*^9}, {3.9182995246626167`*^9, 3.9182995288733377`*^9}, {
   3.918569562508008*^9, 3.918569608235734*^9}, {3.922264414621937*^9, 
   3.922264417844192*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"93584e59-626f-449e-a9a5-05d1a951f671"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"func1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "\[Tau]LCS", "]"}], ",", 
     RowBox[{"Im", "[", "\[Tau]LCS", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"func2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "\[Tau]C1", "]"}], ",", 
     RowBox[{"Im", "[", "\[Tau]C1", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"func3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", "\[Tau]C2", "]"}], ",", 
     RowBox[{"Im", "[", "\[Tau]C2", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{"func1", ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyPhi]", ",", 
       RowBox[{"1", "/", "64"}], ",", 
       RowBox[{"1", "/", "32"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{"func2", ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyPhi]", ",", 
       RowBox[{"1", "/", "32"}], ",", 
       RowBox[{"3", "/", "32"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{"func3", ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyPhi]", ",", 
       RowBox[{"3", "/", "32"}], ",", 
       RowBox[{"3", "/", "8"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2", ",", "p3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9182278453322*^9, 3.918228120895002*^9}, {
   3.918229270115045*^9, 3.918229270335601*^9}, {3.918229303490222*^9, 
   3.9182293072335052`*^9}, {3.918297801772028*^9, 3.9182978397082567`*^9}, {
   3.918297957345604*^9, 3.918298002020835*^9}, {3.918298042279326*^9, 
   3.918298075620551*^9}, {3.918298127339602*^9, 3.918298221451318*^9}, {
   3.9182985097226048`*^9, 3.9182985101816463`*^9}, {3.918298656536276*^9, 
   3.918298692889204*^9}, 3.9182987737860413`*^9, {3.91829880651752*^9, 
   3.918298806583795*^9}, {3.918299854958158*^9, 3.9182998873442297`*^9}, {
   3.918569626639139*^9, 3.918569643739052*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"88c412d6-b0e2-471b-8d64-d7873b3bc379"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"0.01562531887755102`\\\", \\\"171\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 375, 2, 19060276696528961575, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.918227906617852*^9, 3.918227932054453*^9}, {
   3.9182279730102167`*^9, 3.9182279866323338`*^9}, {3.918228036425668*^9, 
   3.918228045287259*^9}, {3.918228097163472*^9, 3.91822812111298*^9}, {
   3.918229259999256*^9, 3.918229270624741*^9}, 3.918229307639701*^9, {
   3.918297828621612*^9, 3.918297840014578*^9}, {3.91829799694178*^9, 
   3.918298002314291*^9}, {3.9182981055744543`*^9, 3.91829814920096*^9}, {
   3.9182981965533457`*^9, 3.9182982218095417`*^9}, 3.918298472555973*^9, 
   3.918298510621518*^9, {3.918298683250675*^9, 3.9182986933590117`*^9}, 
   3.918298774245378*^9, 3.9182988070522547`*^9, 3.9182998877809353`*^9, 
   3.918569644078566*^9, 3.922264439704937*^9, 3.922265344300365*^9, 
   3.92226671337263*^9, 3.9224376104825983`*^9},
 CellLabel->
  "During evaluation of \
In[372]:=",ExpressionUUID->"75dc5ddd-1ac0-4049-8595-8d977d47a3d3"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"0.01562531887755102`\\\", \\\"172\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 375, 3, 19060276696528961575, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.918227906617852*^9, 3.918227932054453*^9}, {
   3.9182279730102167`*^9, 3.9182279866323338`*^9}, {3.918228036425668*^9, 
   3.918228045287259*^9}, {3.918228097163472*^9, 3.91822812111298*^9}, {
   3.918229259999256*^9, 3.918229270624741*^9}, 3.918229307639701*^9, {
   3.918297828621612*^9, 3.918297840014578*^9}, {3.91829799694178*^9, 
   3.918298002314291*^9}, {3.9182981055744543`*^9, 3.91829814920096*^9}, {
   3.9182981965533457`*^9, 3.9182982218095417`*^9}, 3.918298472555973*^9, 
   3.918298510621518*^9, {3.918298683250675*^9, 3.9182986933590117`*^9}, 
   3.918298774245378*^9, 3.9182988070522547`*^9, 3.9182998877809353`*^9, 
   3.918569644078566*^9, 3.922264439704937*^9, 3.922265344300365*^9, 
   3.92226671337263*^9, 3.922437610484168*^9},
 CellLabel->
  "During evaluation of \
In[372]:=",ExpressionUUID->"e102671a-d1a7-4926-af53-e5e12806e4fa"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"0.01562531887755102`\\\", \\\"173\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 375, 4, 19060276696528961575, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.918227906617852*^9, 3.918227932054453*^9}, {
   3.9182279730102167`*^9, 3.9182279866323338`*^9}, {3.918228036425668*^9, 
   3.918228045287259*^9}, {3.918228097163472*^9, 3.91822812111298*^9}, {
   3.918229259999256*^9, 3.918229270624741*^9}, 3.918229307639701*^9, {
   3.918297828621612*^9, 3.918297840014578*^9}, {3.91829799694178*^9, 
   3.918298002314291*^9}, {3.9182981055744543`*^9, 3.91829814920096*^9}, {
   3.9182981965533457`*^9, 3.9182982218095417`*^9}, 3.918298472555973*^9, 
   3.918298510621518*^9, {3.918298683250675*^9, 3.9182986933590117`*^9}, 
   3.918298774245378*^9, 3.9182988070522547`*^9, 3.9182998877809353`*^9, 
   3.918569644078566*^9, 3.922264439704937*^9, 3.922265344300365*^9, 
   3.92226671337263*^9, 3.9224376104933023`*^9},
 CellLabel->
  "During evaluation of \
In[372]:=",ExpressionUUID->"b33818a1-fb16-4f7a-9823-530ecfe3a9ea"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 375, 5, 19060276696528961575, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.918227906617852*^9, 3.918227932054453*^9}, {
   3.9182279730102167`*^9, 3.9182279866323338`*^9}, {3.918228036425668*^9, 
   3.918228045287259*^9}, {3.918228097163472*^9, 3.91822812111298*^9}, {
   3.918229259999256*^9, 3.918229270624741*^9}, 3.918229307639701*^9, {
   3.918297828621612*^9, 3.918297840014578*^9}, {3.91829799694178*^9, 
   3.918298002314291*^9}, {3.9182981055744543`*^9, 3.91829814920096*^9}, {
   3.9182981965533457`*^9, 3.9182982218095417`*^9}, 3.918298472555973*^9, 
   3.918298510621518*^9, {3.918298683250675*^9, 3.9182986933590117`*^9}, 
   3.918298774245378*^9, 3.9182988070522547`*^9, 3.9182998877809353`*^9, 
   3.918569644078566*^9, 3.922264439704937*^9, 3.922265344300365*^9, 
   3.92226671337263*^9, 3.922437610497858*^9},
 CellLabel->
  "During evaluation of \
In[372]:=",ExpressionUUID->"b4a2a42a-15a3-408f-b23f-e88a4893eea8"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxNzmtI02EYBfApmVSmEx01tdnIvJXhJbwkTTPxAmrbNByWYbMsRCvUv7oW
2wrFGwqliE6jqFkMvGFzJiTpSk3dLLExJJBtOisDM42KlZl9cOc98HD4wfPh
sIXX+ZftaTRa6tb97+3cPV479fnpYsy2G8elo2WEY34ljTsQzvXmmdlP4CIX
RmmWAqZruG66h3Ccz4zn81Z4Orrfu6MO7ruY3lpVCC/LpaIFHryeKJFFRsBc
dnb3iAccG0BR7TTYd7T4wsDigs1HmoRumgmYEZQ+Z+2FWS3DjdJmeCCipeKg
BOZSlvz6PLiroD+Alwq35wg+uofDVErI4agDsD7Hw3DIAX5tSTB/XzHbPKTo
5QQb4GzmPmv8CFy2XkhplbA4reOeYyNs3TNXu1MCJwref5FdgUuW35xQ8eHo
4ti4Sg7sbNpom/OHdfyEY3p3mD//x5y1abLZXZ/ZLF6GrZbTXmEGeGx3+Qex
Bj5rdKWn98DqzTGJqh3OpwvkXdXwjZWUcr9SmNX54jZHCK8G5bm8PQMPK73q
jCdhzt5rhqZAYu9L4bB6PzwoD42XOcCexhXXiTWjzZbkUEGJCZY0TIVrp+F3
WpNeNgRXFv1IUnbCv3fJZu7I4YzBWWVPDaz1+Dl2iXDkt+AlJmHz6lJgRTVc
/ylDJ6iC/SL/UvaVxH/fs4xMGfzqnI/KifAO38cMjZTYx5icP0qY66+usZfA
YTzdqW4xzGLaaXIJK8yceCZhUbEhreImnHeeupUlgtl2a050ws7y0gej5XDU
o+bJYMIFDSG5S2Vw/9XZjTbC97+K5TzCalNglOOW/wHJaz22
        "]]},
      Annotation[#, "Charting`Private`Tag$308380#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQNbHmpZspc/sIfx9aeo5vwtRfD9nn3Y8bkEwd91
+9T8B0UIfjq/+8LdeQj+pP+umWVpCP4q/8i9/0IR/LVnDZgiTBH8qaKmHS33
78P5PpNv73NJQPAf27UW7nl6D87vbXoa/SsJwT/r8VF73au7cL6M8ZGsh5kI
frjyWvNNb+7A+doWvaFHKhD8xxp5C5f9vg3nn7gqc1SsHcHXzOfn3iWC4Ffq
Rl5XmXELzn//8FcikzKCXzB7a33Loptw/k6Rek4NJQR/67pX67csvwHnv3Oc
H31JDsG/5B704c7M63B+cVMI90NGBH+VpWoPc+I1RPjPXV+5e9dVOD+Y+/ul
rc+uIPzL539469XLcP5TlnXFKhcQfOtry5PrTiH47T+vn3u/D8HXOqh/b+ky
BJ/ZQ+vNkXwEvzz4ZYt0BoK/QWpxmFkCgn+4rmDhPH8EX1zy0GEdLQT/dW3y
TpZtl+wBrw+spw==
        "]], LineBox[CompressedData["
1:eJwV0nk4lWkYBnAiW01T0kKLISZJC9NCjDvSdjjhlBRl6SQORaRS9rQacnBO
OeFYS1SS7CUfkYwp3/eKq33SRllatUg17/zxXM/1++9+7uvR2xIk8BmhoKCw
mc7/+6q6kWb68A5Y2Wr2L99H0NFcKND6uhuhXeXzO8MI3sbp64dv2w9LXdOg
fdTmPh3amvOiYGrvUDaV2qzUmmxrisFPRxUFZi9B06J00T37A5BO9hAIqQdG
ZXlrlMXBUCw4p0IteacrGKN8CNq5TzWK9hDw2/f0myw9DMMlvwTzqZusOaXk
o0dx7PwcZ8lugip5heUU2TEc9NRrXUx9PObTpCJ5PO6uPmf/IJTgvHpMWUxi
Ak6HRXrpU9+LOuuaF5aIhpPXPzbtIvjeXbxHuuk44vLSk0TUCkq9m/LVxFC0
+H63JIRgVbln4drMZOiF+NUgmGB1/2Phw+FkdGn8FvdsJ8GPeTPEAW4paFPx
FhyhtljR8mns2FSY9+xXbgsiaOty/DHJT4J2+dsKj0CCW5EZGuH1EqSuDHox
tIOg0MS1z01birAV0iknqXUWHja63yhF0zNO3rad4KFFkknC6JPoH+pWsAkg
4G0YZ2cvkkGpyN3M0I/Afnij04MSGcawxffrfQn8W7asyfosg7Q7Nd6DOlzj
8KmHB04hK3OMYto2gh0JjPMtcTo6tXNWjfIh6FOy/VJzPBNEfbzNB2+CDY0j
U760ZkL49KW3mFq1Vn3XZTU56jMWx8+hHqtbYXkhRo7oKN47Xy8CtaMRXT/9
s9AcMU77kQftt+36wnxpNj4UKd6+6U4QyJt/9/UfuWjkfBpPuxBcLDByeMLL
RfYxw808ah2nzRqV3rnQ51YMD6wjGNPXPFsjKRev3hXyzam9I8rvCnpyceNK
h1WrgCB4bUlOozQPJXhs/96RoPWBUtzex/m4Uyc1XM4juKZVPfBkQQE8QnYn
fbem/fAGhcMrC9C7mGeaQW1Vqeyv4l4AUZLg/hLqpXnW7S9jClCv+NUm7E8C
U9E1+aPWAsQK9/t+sKR55M1zmzzOwkhiqdFrTmCdZvsiaF8hJBNmn/nXjMDG
eGmsz9FzcLd1+vjodwLX7kPrxLoXYV9Yk3XqV4KM9bOqzdUvwVPr21y7IQ4v
50x8NX5fKeZbx0+PfcYhM1//9utLl2HwnCjLbnNwS3RUdblVhtnbNc1ENRym
Vy1tmNZbjtTTvZWd+RzUlll/9XxeAamL/UKlZA6pkYYLlj2tROVTQ7XOcA4J
3uldvfVVCFc+YrPRj8NK9+wDminVSBQ2F8e4cJg8PmLwCn1lxbRZK11tOCxv
9gq7OPMK+FntaJ7LwbdUvGlz/xXEpq+yGNDh8HycXcWbM1ehJR1+UKbKYZr5
C38dfi1mlCu++znIYoSPnXztUC3u2CV+UX/GgqfFH1Q+cQ3Wuvn3EjkW12Qq
Bv6z6jBJYqCfwbDIdvaIenK9Di1OE3N2FrOoio4eKZ/J4PL3ljcXMlnEhhjP
ZI0Y2JQ1xAmpF/cMTBthzOAfPfcp2tTbUwbjfUwYeJqIXA5msMgzct5qbMpA
eU3fR7d0Fr5XX00/v4RBVqRel5qMRajX36piPoPXdV3+vhIW3X0Tnl9dw+CL
8pPgadQ3QodOvHJk8C0yMKI9lcWwam2MrYCBit6SDFCHTN7h8349g8LrUSqT
U1hUIymS58WgNE5wqCWJxZsJHTdDvRnwL+g0RVPzXwT0yrcw6PQLUFtE7Vpf
XfF+KwOlknxZ7nEWJ2WavmkiBrGWopfhiSzSDk8NrPen95f42ZpR1yZzDq8D
GBwb6MvpSWDRVyVKtgxkMLorNsCFepmB8LMwiMGG/OSOUdQODgsWJuxkIOEb
LGv4i0WzQw+vLJiB1VaLsjBqsVW8+cMQBu+DWKN51P8BYCTWBQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$308444#1"]& ], {}}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwViXlQ1HUAR5fTIkuQJSAhgyxoLHYEgRWED+ByTigDIgMGAkK0DEJyCA2S
yiULI6lJWMsAQgZUHg3E3bq7vx/L3t8fcsdpipWkrIPERjBEf7x58+Y5JGdF
phqyWCzfLf53w8FK7nS2GPosxplTxUBd0tV0Pl+MhRWbL7ZVMvj84ukKx7Ni
8IuXP5ivYMDEtgwllInBM1tgXy1nQB4Nt/TUijGjSS/VX2DANTLqXesTwzdY
RUgBg4jOttB+Qwl6s33DWj5mUB1uuikSSBCRIq9fDmBw65m9gr4mxfLmzGqI
jsAueoV5lEPBKqi+Ljqd4J+QGY7Ei8abMTs4okUtinvYzmzWAN4SdYRbpmlx
lDhNSdoGkKX4eslmSYOVjWz/yKMyXLz9Tk73pxpUxy7NBOtkMAt57Di5qobP
rp/ddAWDGD4wFFYtUEOX5anUGstxP89+3Iuthp/wM8/a81stCdQXtKqg+87S
JeWFHFaSqrS9fioMs2ufNGQo4PKbR54Do8Qvp5iotAkFBHY1/PBPlLhTez3K
LlSJnv565W69AsKQwiDvDiV+NB41+UugQJdQy6q0UiHstFFWk6MCQ3yRYPKs
CnNh7ceKfpLDoT3flppSYXzMjvIIkiOp/ODUD/5qHL6U0hJCBkHFqXtv3FSD
E6nfbD42CPthlR9tpMGlxsy7rg9kyDPKfeifocGt1ic5bnEyrJXq1tzuazDy
URAvf2gAaas13QofLQ6fHOyM9x6Ansc3D6W1EHnxZq+coRET0xdYJNMiO3fd
xT+HRuERtkWHXAv6AWtkMYtGnfLlxvc0Wrizb/S78mlUjXa4eYxpcdNNF1x6
nIZpcs2XD//QIu6Nk372oMF9zv3b2YLAumCn3y4DGu4BJmVjlgROT/tfPF+n
8K9wY1zwOsFoU0eeSE/BI6b5sqEdQd8581JPHQUD2+S4ACcCd9/j4Q2zFAI2
yl25IAh/hSOf6t5qI4k4MYAg/xtMTrZTSH1/Yse1QIK3M/u2D9ymIGjz2m3/
IYGtp4HFiW8peCeMOqpiCQzyudbF1RQeb+7LSC8guPeU6mTHUzjXGag0LiJg
nbl6vTaawqkK02bqwtYv4ul+DaewmPuMJa4iCLV2tS/zoZBkxs176QpBZkTN
+sR+CoP7Z+eqviIYMk+Klu2l0JjAY2c0ERQ2TB9ysqGQm8rPWGglEO4pieW/
SuH7kvj0sTsEnMTerikDCgfqUniJXQQJOhHhrUhRfbnRuusegWbRJCrsdynM
t70rdFcQ5O5r2XlkXIrpTKl37QjB9pn56NdoKfb4nkhk5ghM/vSeX70rxX9R
8fLR
        "]], LineBox[CompressedData["
1:eJwVx39Qk3UAx/Gp1yCj+GWEEScjBBkpHMmPgfgpi8AjhkJi3skgLlJ+qCeN
UIRQ2DrkR5xjqZyAICAi4iElF5ARe54HsfD2bM+jIGBHQwQuh8gIJoPo2x/v
e99LlHwsNmWtQCDYQfr/To+TGrpcWCQMHHoYVqnBkaGvPezcWIxWipY21miw
MlIfMyNmUTeWmu9/XYPcvPX73whlERSpdJrq1mD3QcXAuVgWwr4NriEPNGi9
kjVQIWfxzsyCl9asgYfDdhu/Eyy+dakzFy5rUH9neLH9FIvhW5lZLgIKEav2
3fICFl6y2YsWIYU+S8ZTh3IWH+7+OKTdkcIndMfE5UYWWaa331snpuA1r/PR
/8Eis7+0vEFK4e5Ou3TTfRYyrUDRsIfCDNOptGVZqPXrCmtiKRxM6zQE8yx8
5W9Kz8RTkM8vzcWNsnCkfzoslFH4Ip6po/9mMajPNvlkUEhnuko8rXUITKr5
V6Wk0LIcf5+V6EAVTWi3tlFIimXkY9/pIF2ViHuNFIQnvVM6BnSIfGIWvnCj
oYqZXap/RY/Ebdqxwgga18sNpvEgPRSD4ucfHaIR0HxaXZuqx0DXB0uXFDQm
1T/Ppan1MOwPiJZU0YiTaS6X9egxkvz7srKdxhZ7+5mwCT3uiL409tM0ig/0
Rjtbc+iLl25p4WlEDRVUD/pwOH+qV704TsPLqdeUF8VhhCt69eYsDddd5Vmb
Mjj0HH8mf7lMY8KhzVJfzGH09rWIbisGqpzDxrFGDsXzv/p02zHYedUlyk/D
Qa6Kq8rdyGBxcmq+fITDibu+pTo3BpF89pTSxMFWFTQW5cXgn8nc1XM2PPh9
zgmXtjIo++aXza7v8rBNSSg1+DOoLWp2PE28d2h61EzcdLJ7zkD817zW3fZ9
Bk4FiYprHjyOV3d9H0pckeO+4O/JI2dP4WQFsaU98a1wbx5ut5pqd21n8Oej
5qMyXx7h4ufSiwEM9nUUn+0h3vvEHNtKXPDY+bybH4/h/PFPNcRrf4hWGIir
bqS7PyMOWS65neLPI7mq8zMEMvj89RdHUwN4dPTrH40T72hXXb1HvL5VG2Ym
5qbdWe9AHqoe4wWbIAYXRJteThOXBVdvCyDO/G3hSmowD+uioKdK4hsb8tLu
EfsvtVgqia2N9h7eEh6Ni0lWN4nDBdlHpohXXKrWPCT+URSzEhHCo2GNeHaa
OEUdnt9E/Nqs1YMVYs8ImUkYyqOkV9JmH8xgwbP6wFfEx6TUmc3E/wE8tetc

        "]]},
      Annotation[#, "Charting`Private`Tag$308474#1"]& ], {}}, {}}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.5145298115303862},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.918227906556285*^9, 3.918227932078946*^9}, {
   3.918227973036948*^9, 3.918227986658596*^9}, {3.918228036508236*^9, 
   3.918228045441465*^9}, {3.918228097428795*^9, 3.918228121324811*^9}, {
   3.9182292605350924`*^9, 3.91822927181678*^9}, 3.918229308896041*^9, {
   3.918297829162807*^9, 3.918297840525592*^9}, {3.918297997452766*^9, 
   3.918298002834145*^9}, {3.918298105958048*^9, 3.9182981496822367`*^9}, {
   3.918298197126086*^9, 3.918298222473195*^9}, 3.918298473121492*^9, 
   3.918298511184486*^9, {3.918298683907715*^9, 3.918298693999887*^9}, 
   3.918298774915105*^9, 3.918298807716416*^9, 3.918299888633027*^9, 
   3.918569644438205*^9, 3.922264440060091*^9, 3.922265344644042*^9, 
   3.922266713713583*^9, 3.922437610832801*^9},
 CellLabel->
  "Out[378]=",ExpressionUUID->"1a6949b9-4e34-4e1f-9b32-6a60bf546d19"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1138, 1216},
WindowMargins->{{Automatic, -588}, {815, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2fada0f2-0e41-4aa0-988c-ca58aa3cafdc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 163, 3, 67, "Section",ExpressionUUID->"9eecd0c8-2af4-4aec-910a-6c7d1394e405"],
Cell[CellGroupData[{
Cell[768, 29, 223, 4, 45, "Subsubsection",ExpressionUUID->"04b46a20-2e04-422f-a1a4-659a63cdee8f"],
Cell[994, 35, 199, 3, 43, "Text",ExpressionUUID->"77bafb41-7a88-4429-841f-c277eaea7e50"],
Cell[1196, 40, 1905, 48, 42, "Input",ExpressionUUID->"7d14733a-9a13-47bc-aed0-8877e3bdff3d"],
Cell[3104, 90, 360, 8, 43, "Text",ExpressionUUID->"635e8161-e989-4e7e-801f-3c7e53b969de"],
Cell[3467, 100, 1144, 18, 100, "Text",ExpressionUUID->"ad7e14e9-9746-4c1e-ab7d-1d281a936953"],
Cell[4614, 120, 1660, 43, 222, "Input",ExpressionUUID->"55aed58f-c097-41bd-92f4-faa495d4ca6d"],
Cell[CellGroupData[{
Cell[6299, 167, 4526, 113, 432, "Input",ExpressionUUID->"ea616d00-a351-4eb4-84fe-065af95062b5"],
Cell[10828, 282, 9391, 129, 70, "Output",ExpressionUUID->"ac6e538e-4258-470f-a83a-ed7c7777bb06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20256, 416, 3080, 75, 380, "Input",ExpressionUUID->"9d3e75f3-994e-4495-9d31-ed631c1a0391"],
Cell[23339, 493, 9373, 130, 70, "Output",ExpressionUUID->"a8fca659-aae6-4b2b-9f31-3ddb7cc54804"]
}, Open  ]],
Cell[32727, 626, 473, 6, 36, "Input",ExpressionUUID->"3a14aca9-9e23-4f62-8941-4e2a2da16652"],
Cell[33203, 634, 2738, 73, 380, "Input",ExpressionUUID->"de378e98-e40d-4b7a-9ea5-d4e5c11752fd"]
}, Closed]],
Cell[CellGroupData[{
Cell[35978, 712, 176, 3, 37, "Subsubsection",ExpressionUUID->"378576bd-99fc-4c98-b5bf-7e2d81434cad"],
Cell[36157, 717, 244, 4, 43, "Text",ExpressionUUID->"0a8dbe05-a20a-4980-8079-3d2b195a32cf"],
Cell[36404, 723, 4562, 120, 405, "Input",ExpressionUUID->"93d60bba-c664-423d-838f-5cbcc42181d9"],
Cell[CellGroupData[{
Cell[40991, 847, 1175, 35, 36, "Input",ExpressionUUID->"ff729e37-9ce0-485a-a1e0-530c09d857e6"],
Cell[42169, 884, 863, 13, 70, "Output",ExpressionUUID->"08780df7-d5a1-4322-a7a2-c3a708f44961"]
}, Open  ]],
Cell[43047, 900, 185, 3, 43, "Text",ExpressionUUID->"1076e46b-28ae-4412-bb51-bdf1e97c330f"],
Cell[43235, 905, 3085, 79, 458, "Input",ExpressionUUID->"a0e99519-1ec5-489f-8fdd-6f4599812895"],
Cell[46323, 986, 216, 4, 43, "Text",ExpressionUUID->"211d9e77-92e3-4fbe-bbc4-acf50275cfa9"],
Cell[46542, 992, 2693, 70, 164, "Input",ExpressionUUID->"2066db6e-5c6b-478c-ab19-23afb9c6a1a9"],
Cell[49238, 1064, 174, 3, 43, "Text",ExpressionUUID->"e10798d4-9f9f-42de-a5fd-514280987f35"],
Cell[49415, 1069, 2068, 51, 353, "Input",ExpressionUUID->"159e5061-8151-4ed0-ac72-ca6a9e360742"],
Cell[51486, 1122, 174, 3, 43, "Text",ExpressionUUID->"5f1be56f-3494-435e-8a9b-c7a7bb5f34ed"],
Cell[51663, 1127, 2820, 72, 432, "Input",ExpressionUUID->"3b83cf16-8ba8-46aa-9318-37c241f0ec00"],
Cell[54486, 1201, 296, 6, 43, "Text",ExpressionUUID->"8d3cf51b-b140-42d7-899d-0ef241768ee6"],
Cell[54785, 1209, 613, 16, 58, "Input",ExpressionUUID->"f473cf6d-4b4c-45ed-ade5-e250eb023e0f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55447, 1231, 209, 4, 67, "Section",ExpressionUUID->"2518e12f-eab0-40b6-aaad-37b583a99852"],
Cell[55659, 1237, 249, 4, 35, "Text",ExpressionUUID->"35db1a65-944e-4828-ba7b-900819363357"],
Cell[CellGroupData[{
Cell[55933, 1245, 174, 3, 54, "Subsection",ExpressionUUID->"910311ab-b8f6-431e-99ec-c86a8a83d675"],
Cell[CellGroupData[{
Cell[56132, 1252, 167, 3, 45, "Subsubsection",ExpressionUUID->"a3bf717c-d37d-4c67-a45c-25db0eda7508"],
Cell[56302, 1257, 169, 3, 35, "Text",ExpressionUUID->"c8eeb2ba-0365-4185-ab19-cf97b4235178"],
Cell[CellGroupData[{
Cell[56496, 1264, 1419, 39, 73, "Input",ExpressionUUID->"f4bd3b05-ab4a-46a7-835d-25842ae1fc97"],
Cell[57918, 1305, 904, 13, 70, "Output",ExpressionUUID->"724eb4d2-fa58-4406-b4a1-a3e04d0307d2"]
}, Open  ]],
Cell[58837, 1321, 166, 3, 35, "Text",ExpressionUUID->"471d4586-f44e-4347-99c2-05117cce484d"],
Cell[59006, 1326, 412, 8, 30, "Input",ExpressionUUID->"0fd7d0da-0967-49f8-924d-059000010bd1"],
Cell[59421, 1336, 204, 4, 35, "Text",ExpressionUUID->"6fd2b52f-e1cf-4377-9407-fb3de0b33008"],
Cell[CellGroupData[{
Cell[59650, 1344, 654, 14, 73, "Input",ExpressionUUID->"2ac51ecd-d584-42ac-80d5-5c784410a6da"],
Cell[60307, 1360, 1753, 41, 70, "Output",ExpressionUUID->"d0d8cb6e-3698-49a9-9e75-02d1689180ba"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62109, 1407, 215, 4, 37, "Subsubsection",ExpressionUUID->"07f6d679-e30e-4ea4-a939-9a4678e8a5ae"],
Cell[62327, 1413, 293, 7, 35, "Text",ExpressionUUID->"5aa9c88f-8306-496e-b5ce-6d576ba28200"],
Cell[CellGroupData[{
Cell[62645, 1424, 1316, 31, 147, "Input",ExpressionUUID->"137df43a-8971-4407-be43-c7e0e5ebdd8d"],
Cell[63964, 1457, 2367, 53, 70, "Output",ExpressionUUID->"df5144a2-989a-4e54-9d2c-254dde9421b8"]
}, Open  ]],
Cell[66346, 1513, 157, 3, 35, "Text",ExpressionUUID->"fdb6e0b2-500c-4ac0-83e6-aa2bf710e34c"],
Cell[66506, 1518, 1330, 39, 96, "Input",ExpressionUUID->"c76b4254-e939-4d7c-bb45-8f3cdb0e9a46"],
Cell[67839, 1559, 159, 3, 35, "Text",ExpressionUUID->"777b85b3-2d5d-4df6-96a0-35c3ca5e7f3f"],
Cell[CellGroupData[{
Cell[68023, 1566, 1268, 35, 115, "Input",ExpressionUUID->"9bd96b72-3114-4176-b37c-83f86e8c1276"],
Cell[69294, 1603, 3002, 71, 70, "Output",ExpressionUUID->"63af3607-0bdf-43b2-b7f2-35e1ab84ce26"]
}, Open  ]],
Cell[72311, 1677, 319, 6, 35, "Text",ExpressionUUID->"93c3a9b9-ed5b-46a0-a120-2627e89d8ddc"],
Cell[CellGroupData[{
Cell[72655, 1687, 8144, 218, 555, "Input",ExpressionUUID->"4149c01c-668c-4a15-8d7b-96377143782a"],
Cell[80802, 1907, 14404, 344, 70, "Output",ExpressionUUID->"b05f0f22-990b-44e2-9816-d2c3d3c5b69b"],
Cell[95209, 2253, 13425, 321, 70, "Output",ExpressionUUID->"501ce26f-45f2-4739-8866-df7946690745"]
}, Open  ]],
Cell[108649, 2577, 215, 4, 35, "Text",ExpressionUUID->"43f279bc-acfd-4b91-b00e-834a3dd3454b"],
Cell[108867, 2583, 3517, 89, 352, "Input",ExpressionUUID->"1f526e10-47a1-49f8-8a3c-e821000552c6"],
Cell[112387, 2674, 155, 3, 35, "Text",ExpressionUUID->"7ef35f19-51e8-4d8e-8c0a-4dfceea18d6d"],
Cell[CellGroupData[{
Cell[112567, 2681, 1099, 31, 95, "Input",ExpressionUUID->"81eeda01-b213-4f75-91c9-14f07215dcfe"],
Cell[113669, 2714, 2518, 61, 70, "Output",ExpressionUUID->"9645a089-7972-4a31-b20a-3aef4631ad8b"]
}, Open  ]],
Cell[116202, 2778, 253, 4, 35, "Text",ExpressionUUID->"cebcda22-f022-4936-a71f-01653ad9dcf0"],
Cell[CellGroupData[{
Cell[116480, 2786, 1496, 41, 113, "Input",ExpressionUUID->"db487c2d-4683-4eeb-a688-3bf0e780d46a"],
Cell[117979, 2829, 2287, 53, 70, "Output",ExpressionUUID->"1dfe28ad-2369-4677-8ee6-521cfa1258b9"]
}, Open  ]],
Cell[120281, 2885, 156, 3, 35, "Text",ExpressionUUID->"bc2825e2-04e7-49ee-9ddf-2b46a687c625"],
Cell[CellGroupData[{
Cell[120462, 2892, 3375, 78, 159, "Input",ExpressionUUID->"353b59af-bdac-4951-9d61-63645182931f"],
Cell[123840, 2972, 5493, 149, 70, "Output",ExpressionUUID->"ca6f53d8-aa54-47dd-98cf-cca47a43662a"]
}, Open  ]],
Cell[129348, 3124, 158, 3, 35, "Text",ExpressionUUID->"a4b772ba-a7b2-40ee-a936-d8d8a9b6b70f"],
Cell[CellGroupData[{
Cell[129531, 3131, 2538, 70, 96, "Input",ExpressionUUID->"adbea326-57de-4e76-8671-ab9682d37563"],
Cell[132072, 3203, 11496, 354, 70, "Output",ExpressionUUID->"91504676-710d-4918-8b1e-099f2fe5d53a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143617, 3563, 234, 4, 37, "Subsubsection",ExpressionUUID->"4906f07d-7488-4e29-b46f-39c095543a39"],
Cell[143854, 3569, 226, 4, 35, "Text",ExpressionUUID->"13f3e886-af18-49c8-b3f2-e025b3e98a47"],
Cell[144083, 3575, 1389, 38, 54, "Input",ExpressionUUID->"1f852a12-8b98-47bd-8d1e-648cf8fe6ab3"],
Cell[145475, 3615, 165, 3, 35, "Text",ExpressionUUID->"91166ea2-abb1-4a57-95ce-7c0d81fde31c"],
Cell[145643, 3620, 2879, 92, 167, "Input",ExpressionUUID->"0f6756aa-00a4-4c39-9b64-9f3d8347c2ad"],
Cell[CellGroupData[{
Cell[148547, 3716, 2052, 55, 123, "Input",ExpressionUUID->"0c4804a6-6dca-47c4-9b85-cfbf07401453"],
Cell[150602, 3773, 1282, 21, 70, "Output",ExpressionUUID->"b39c8cbf-aeca-479e-98f3-b96cbd45b8be"]
}, Open  ]],
Cell[151899, 3797, 166, 3, 35, "Text",ExpressionUUID->"b7671d99-dff9-409f-9518-cf8cb9560ac1"],
Cell[152068, 3802, 2487, 71, 115, "Input",ExpressionUUID->"9cc913df-3550-4a6d-a98e-c39727cfa4e8"],
Cell[CellGroupData[{
Cell[154580, 3877, 1935, 52, 178, "Input",ExpressionUUID->"408416dc-38f7-41ae-8dbc-6e3225fa63a4"],
Cell[156518, 3931, 6697, 137, 70, "Output",ExpressionUUID->"1a480be9-a3ec-4d34-8c4a-acc981116cb3"]
}, Open  ]],
Cell[163230, 4071, 169, 3, 35, "Text",ExpressionUUID->"225fb3df-0894-45b0-ad81-289c77b49b0b"],
Cell[163402, 4076, 1160, 30, 72, "Input",ExpressionUUID->"f8a2e719-b4f9-42b1-9c5d-af3558902a55"],
Cell[164565, 4108, 180, 3, 35, "Text",ExpressionUUID->"7192f146-5f7b-471b-9392-fb24689bac2c"],
Cell[CellGroupData[{
Cell[164770, 4115, 684, 16, 92, "Input",ExpressionUUID->"b7a4ffed-8236-4e16-95ed-a2bc6386c0f7"],
Cell[165457, 4133, 6211, 131, 70, "Output",ExpressionUUID->"1f51b74b-3f52-40d4-8ca7-066d14dc1129"],
Cell[171671, 4266, 343, 6, 70, "Output",ExpressionUUID->"04aafb4c-2c53-4222-bbc7-6dff803c6337"]
}, Open  ]],
Cell[172029, 4275, 173, 3, 35, "Text",ExpressionUUID->"fa242903-86ad-4428-ac41-02a48d681292"],
Cell[CellGroupData[{
Cell[172227, 4282, 1597, 47, 92, "Input",ExpressionUUID->"8bae17fc-9f83-4236-a4dd-95c500711623"],
Cell[173827, 4331, 2543, 56, 70, "Output",ExpressionUUID->"0d91db33-c7d3-4d19-808c-d955c5205aab"],
Cell[176373, 4389, 2543, 56, 70, "Output",ExpressionUUID->"081696eb-a527-499d-8439-21142614b0a4"]
}, Open  ]],
Cell[178931, 4448, 160, 3, 35, "Text",ExpressionUUID->"83166866-ae97-449c-9ca1-2c55d3a5177f"],
Cell[CellGroupData[{
Cell[179116, 4455, 1932, 55, 176, "Input",ExpressionUUID->"c6f32966-b597-43ac-b871-4674a606e7d8"],
Cell[181051, 4512, 6224, 115, 70, "Output",ExpressionUUID->"f89a3496-e8b2-48e8-baad-52c4971421bf"],
Cell[187278, 4629, 2744, 58, 70, "Output",ExpressionUUID->"de6c658b-71bc-4723-bcdf-8ff4eb6c6bf7"]
}, Open  ]],
Cell[190037, 4690, 159, 3, 35, "Text",ExpressionUUID->"0256f0ce-a853-4092-aba4-d8e73e106a11"],
Cell[CellGroupData[{
Cell[190221, 4697, 1742, 51, 113, "Input",ExpressionUUID->"7816fe00-6988-4dc6-92e6-b1389e06c1f6"],
Cell[191966, 4750, 1025, 27, 70, "Output",ExpressionUUID->"3017c4c8-1989-4978-a3f2-d0f4ad18a097"],
Cell[192994, 4779, 2138, 51, 70, "Output",ExpressionUUID->"7cb851b7-b90d-4907-95a0-d91165ee6d60"],
Cell[195135, 4832, 2138, 51, 70, "Output",ExpressionUUID->"e532fc00-45b5-47f3-84c5-efb2c705a161"]
}, Open  ]],
Cell[197288, 4886, 171, 3, 35, "Text",ExpressionUUID->"a4cd45d2-9bc8-4350-9e32-548a523fd1aa"],
Cell[CellGroupData[{
Cell[197484, 4893, 1983, 57, 134, "Input",ExpressionUUID->"536daa07-69e8-46b9-a198-e75528986642"],
Cell[199470, 4952, 6108, 114, 70, "Output",ExpressionUUID->"519d7386-7007-414e-bb3a-453aac38425b"]
}, Open  ]],
Cell[205593, 5069, 180, 3, 35, "Text",ExpressionUUID->"dfccd1ef-76f2-4903-9fea-be9092dfd184"],
Cell[CellGroupData[{
Cell[205798, 5076, 2321, 68, 113, "Input",ExpressionUUID->"25c14309-fe08-4858-91f6-990d7714be21"],
Cell[208122, 5146, 1294, 30, 70, "Output",ExpressionUUID->"1326d08e-9c92-4cee-8ab1-fbd1ee86b6df"],
Cell[209419, 5178, 1308, 30, 70, "Output",ExpressionUUID->"466207bc-1827-4ee6-98c6-2403130a89bb"],
Cell[210730, 5210, 2423, 54, 70, "Output",ExpressionUUID->"ac28efd1-db75-4abc-ac08-af1b28e31e8d"],
Cell[213156, 5266, 2421, 54, 70, "Output",ExpressionUUID->"f72c307f-6ac5-4cc3-b587-465c63b0d3d3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[215626, 5326, 182, 3, 37, "Subsubsection",ExpressionUUID->"f8767220-b79a-493d-8c54-09b998adab07"],
Cell[215811, 5331, 649, 19, 44, "Text",ExpressionUUID->"0835395e-02d0-4dec-b66a-ce56476c22a5"],
Cell[216463, 5352, 191, 3, 44, "Text",ExpressionUUID->"911cbcc6-1631-499d-a381-e19aa8a4d787"],
Cell[CellGroupData[{
Cell[216679, 5359, 4816, 151, 272, "Input",ExpressionUUID->"fb35cdb6-5ab1-47ac-a1bf-3199f2214515"],
Cell[221498, 5512, 1101, 16, 70, "Output",ExpressionUUID->"4d731b3e-7769-4cba-8f3a-12808328c8b7"],
Cell[222602, 5530, 1165, 18, 70, "Output",ExpressionUUID->"7eaa6096-1ce5-483f-9dca-bbd0964707d4"],
Cell[223770, 5550, 1191, 19, 70, "Output",ExpressionUUID->"2c5e85e2-a274-49d7-a893-7dcd7c25f11a"],
Cell[224964, 5571, 1101, 16, 70, "Output",ExpressionUUID->"d8332922-ee6c-487d-b831-8932bf2a8e3e"],
Cell[226068, 5589, 1166, 18, 70, "Output",ExpressionUUID->"cc1b9e76-a581-4b50-bc3e-304b8f073176"],
Cell[227237, 5609, 1103, 16, 70, "Output",ExpressionUUID->"21e30686-33ca-4b2d-ad09-86e476e8e976"]
}, Open  ]],
Cell[228355, 5628, 191, 3, 44, "Text",ExpressionUUID->"70c91074-53ca-4d1b-a071-f988019b5762"],
Cell[CellGroupData[{
Cell[228571, 5635, 2355, 77, 116, "Input",ExpressionUUID->"8b73d30b-5a43-48ab-a658-8b32f45d168e"],
Cell[230929, 5714, 583, 9, 70, "Output",ExpressionUUID->"da20088e-6b20-45f9-b2e4-8bd0aa9548a1"],
Cell[231515, 5725, 583, 9, 70, "Output",ExpressionUUID->"3d01a43c-f5b0-45b5-985c-569e3dd8c7e4"],
Cell[232101, 5736, 650, 11, 70, "Output",ExpressionUUID->"cf21b911-e09b-4889-922a-ee7ddb4afb8c"]
}, Open  ]],
Cell[232766, 5750, 317, 7, 72, "Text",ExpressionUUID->"69dd4a74-eeae-4b2f-ae9a-1cebc181e93a"],
Cell[CellGroupData[{
Cell[233108, 5761, 1062, 31, 36, "Input",ExpressionUUID->"38ce0a46-70d9-4e76-bc70-dad1626c9bfe"],
Cell[234173, 5794, 1330, 33, 70, "Output",ExpressionUUID->"fcb0ae03-8b1d-4fee-908f-93acd93b0242"]
}, Open  ]],
Cell[235518, 5830, 160, 3, 44, "Text",ExpressionUUID->"5b890b58-7315-4a86-8603-b1bb92a4ff5d"],
Cell[CellGroupData[{
Cell[235703, 5837, 1406, 41, 89, "Input",ExpressionUUID->"17f69d7f-95f5-40e1-9df3-5fbbefead064"],
Cell[237112, 5880, 1849, 50, 70, "Output",ExpressionUUID->"4999af2c-5efd-47df-872b-01005490f257"]
}, Open  ]],
Cell[238976, 5933, 164, 3, 44, "Text",ExpressionUUID->"be80a117-d094-41b7-a936-7d92a6131c8a"],
Cell[CellGroupData[{
Cell[239165, 5940, 1431, 38, 64, "Input",ExpressionUUID->"0229de68-e418-4ddf-8879-b63538701df7"],
Cell[240599, 5980, 2043, 59, 70, "Output",ExpressionUUID->"116c0dbf-0654-4876-8625-636362c9cbb7"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[242703, 6046, 174, 3, 54, "Subsection",ExpressionUUID->"0b198efb-63be-4c19-8f8e-60eff287adca"],
Cell[CellGroupData[{
Cell[242902, 6053, 210, 4, 45, "Subsubsection",ExpressionUUID->"318df021-aa25-4686-8350-d020175c744e"],
Cell[243115, 6059, 252, 6, 44, "Text",ExpressionUUID->"f16ee24a-76d5-482b-a13e-5002cd861bca"],
Cell[243370, 6067, 214, 4, 44, "Text",ExpressionUUID->"073794fb-14c9-4321-8f38-f4771705aa9f"],
Cell[CellGroupData[{
Cell[243609, 6075, 1700, 48, 92, "Input",ExpressionUUID->"1bcd5724-67e7-4ed2-86d1-12d5f00199f3"],
Cell[245312, 6125, 2558, 62, 70, "Output",ExpressionUUID->"7d34e697-0287-49ed-9898-d45b1e2fa640"],
Cell[247873, 6189, 1775, 39, 70, "Output",ExpressionUUID->"c69732f7-1e07-4847-9565-210c4f14600c"]
}, Open  ]],
Cell[249663, 6231, 163, 3, 44, "Text",ExpressionUUID->"8d8cf3bc-54cf-4a0e-83d5-4cce202356f7"],
Cell[CellGroupData[{
Cell[249851, 6238, 1816, 51, 168, "Input",ExpressionUUID->"23fb2854-f520-445b-b52a-160871f53673"],
Cell[251670, 6291, 1333, 35, 70, "Output",ExpressionUUID->"6673876c-2310-4e7d-b922-fac4021cbcbd"]
}, Open  ]],
Cell[253018, 6329, 167, 3, 44, "Text",ExpressionUUID->"f6875935-690c-49b1-88ca-85f81bd8d94d"],
Cell[CellGroupData[{
Cell[253210, 6336, 2018, 57, 149, "Input",ExpressionUUID->"ab970d8f-923d-4d1f-a8c9-39b3c956dcaf"],
Cell[255231, 6395, 1672, 46, 70, "Output",ExpressionUUID->"1f74b195-d9da-4961-aea0-e79f5ca977a1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[256952, 6447, 188, 3, 37, "Subsubsection",ExpressionUUID->"50151841-552e-4346-a931-a8de2664ab86"],
Cell[257143, 6452, 587, 15, 72, "Text",ExpressionUUID->"dc3adb79-9d0a-4677-b737-8a138a079bc0"],
Cell[257733, 6469, 162, 3, 44, "Text",ExpressionUUID->"abe08736-d004-4067-b300-98a6fdce8148"],
Cell[CellGroupData[{
Cell[257920, 6476, 339, 7, 36, "Input",ExpressionUUID->"2f0d1d00-0030-4dd1-a810-14dc8ed52c91"],
Cell[258262, 6485, 541, 8, 70, "Output",ExpressionUUID->"88cffa6e-1f59-4fcf-8148-281cf26a2226"]
}, Open  ]],
Cell[258818, 6496, 158, 3, 44, "Text",ExpressionUUID->"3cea8e9c-e39d-4d49-81e7-63f85b11914b"],
Cell[CellGroupData[{
Cell[259001, 6503, 781, 21, 64, "Input",ExpressionUUID->"817bce8e-0817-4d29-ae2d-25aaf96884e2"],
Cell[259785, 6526, 530, 9, 70, "Output",ExpressionUUID->"ab63f788-87c8-4b94-8792-bafbd6c5969d"]
}, Open  ]],
Cell[260330, 6538, 160, 3, 44, "Text",ExpressionUUID->"f4755340-21de-4cfe-8bc7-27e663cd7e63"],
Cell[CellGroupData[{
Cell[260515, 6545, 424, 10, 36, "Input",ExpressionUUID->"2296ee48-fc51-4dda-9bd9-b7318224cc48"],
Cell[260942, 6557, 589, 9, 70, "Output",ExpressionUUID->"f63510ae-7e8b-4f0f-b220-809b6ae8b19b"]
}, Open  ]],
Cell[261546, 6569, 227, 4, 44, "Text",ExpressionUUID->"5adf40f3-757b-49b0-884e-95139e2c398e"],
Cell[CellGroupData[{
Cell[261798, 6577, 874, 22, 36, "Input",ExpressionUUID->"63b6537c-9573-4d2d-a78d-306868ac6ff2"],
Cell[262675, 6601, 2774, 100, 70, "Output",ExpressionUUID->"ff223f65-1daa-494d-afe4-f87dcddd441c"]
}, Open  ]],
Cell[265464, 6704, 169, 3, 44, "Text",ExpressionUUID->"727c9b18-6b5c-49da-a577-36886928232d"],
Cell[CellGroupData[{
Cell[265658, 6711, 4321, 132, 245, "Input",ExpressionUUID->"43d83395-abb7-49f1-988a-00bad0ebb687"],
Cell[269982, 6845, 619, 11, 70, "Output",ExpressionUUID->"8665aeeb-b1cb-4d61-ad93-15f17ad17c47"],
Cell[270604, 6858, 625, 13, 70, "Output",ExpressionUUID->"8ec9acde-caaf-4d08-b7e2-6490aec3ef1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271266, 6876, 735, 18, 64, "Input",ExpressionUUID->"f95dd3ca-af12-494b-b6a2-723df50bca7b"],
Cell[272004, 6896, 2690, 53, 70, "Output",ExpressionUUID->"c4984509-f2ad-4480-98ca-f8da8e557a36"],
Cell[274697, 6951, 1095, 28, 70, "Output",ExpressionUUID->"8aba5259-d538-4c29-8e5a-94b40f2ba10f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[275841, 6985, 174, 3, 37, "Subsubsection",ExpressionUUID->"3d5234ae-9db6-4621-9fa6-9a62b7c912a4"],
Cell[276018, 6990, 163, 3, 44, "Text",ExpressionUUID->"3b9597c8-4f2e-4ce7-a24f-9e31b6834d92"],
Cell[276184, 6995, 209, 4, 36, "Input",ExpressionUUID->"e7187f5f-6ef2-4789-98cb-d86c8792f00d"],
Cell[276396, 7001, 4066, 112, 284, "Input",ExpressionUUID->"b2e91784-604b-4296-aee1-3ce4c41a20f7"],
Cell[CellGroupData[{
Cell[280487, 7117, 1009, 27, 64, "Input",ExpressionUUID->"8a514604-b35d-44e2-9a37-6fea29dc9a6c"],
Cell[281499, 7146, 5966, 174, 70, "Output",ExpressionUUID->"52d41444-8de3-4484-abec-e5aad2fefcc1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[287514, 7326, 233, 4, 37, "Subsubsection",ExpressionUUID->"0be84886-f6c0-4d29-aa85-b57d34e5ad36"],
Cell[287750, 7332, 167, 3, 44, "Text",ExpressionUUID->"a3483ff3-7673-4120-b545-b7e0d57503c6"],
Cell[CellGroupData[{
Cell[287942, 7339, 2403, 70, 116, "Input",ExpressionUUID->"606374d3-01e9-4f4c-b044-86da2c52fa86"],
Cell[290348, 7411, 272, 5, 70, "Output",ExpressionUUID->"511a9865-b3e1-44fb-8916-9c7723e81a28"]
}, Open  ]],
Cell[290635, 7419, 158, 3, 44, "Text",ExpressionUUID->"89b54338-0ea2-428b-b7ee-ea7ecbfc6e94"],
Cell[CellGroupData[{
Cell[290818, 7426, 696, 22, 40, "Input",ExpressionUUID->"0de89585-7cff-4888-9627-bb5cd1ee2aee"],
Cell[291517, 7450, 756, 23, 70, "Output",ExpressionUUID->"0fa68833-732d-4306-8828-46b9a6268315"]
}, Open  ]],
Cell[292288, 7476, 236, 4, 44, "Text",ExpressionUUID->"c69b19d9-7e39-4389-93ce-6f8c79cdbfc8"],
Cell[CellGroupData[{
Cell[292549, 7484, 1656, 47, 116, "Input",ExpressionUUID->"47296ac7-3ee8-4ba8-abd0-0d3d6a00d3e6"],
Cell[294208, 7533, 1032, 20, 70, "Output",ExpressionUUID->"3d30efad-8cbc-4b75-99ba-93454906c054"],
Cell[295243, 7555, 2000, 52, 70, "Output",ExpressionUUID->"b0cccc3f-2fef-4b76-8f76-d96ffeb6882a"],
Cell[297246, 7609, 567, 9, 70, "Output",ExpressionUUID->"cbceec4c-74ac-428f-b276-ec44bc24e582"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[297862, 7624, 223, 4, 37, "Subsubsection",ExpressionUUID->"be123325-8980-40ed-9c80-21b0f45887b8"],
Cell[298088, 7630, 179, 3, 35, "Text",ExpressionUUID->"63d44cae-ca2f-4968-94b8-876141bea504"],
Cell[CellGroupData[{
Cell[298292, 7637, 930, 28, 91, "Input",ExpressionUUID->"a110dbab-5c0e-47ea-b90c-8a9ab42cb773"],
Cell[299225, 7667, 509, 11, 70, "Output",ExpressionUUID->"2bc503b4-a679-43b9-ad7d-c193208da728"],
Cell[299737, 7680, 377, 6, 70, "Output",ExpressionUUID->"0145499e-b867-4fef-83f6-7dc7fce3d029"]
}, Open  ]],
Cell[300129, 7689, 159, 3, 35, "Text",ExpressionUUID->"92fa1cdd-057b-462f-8f11-6f4407af099d"],
Cell[CellGroupData[{
Cell[300313, 7696, 733, 21, 73, "Input",ExpressionUUID->"8e13d4fc-f696-4d66-8e56-e51d97fa1333"],
Cell[301049, 7719, 404, 9, 70, "Output",ExpressionUUID->"ca3b162e-16e3-4f45-89d1-83290cd56319"],
Cell[301456, 7730, 625, 19, 70, "Output",ExpressionUUID->"fe7adabe-2978-4f57-b9bd-ccd9add98d39"]
}, Open  ]],
Cell[302096, 7752, 215, 5, 35, "Text",ExpressionUUID->"1c2965b1-3559-4f7e-b01b-16439a5e25d0"],
Cell[CellGroupData[{
Cell[302336, 7761, 869, 25, 94, "Input",ExpressionUUID->"d4eb21b0-3531-4c7e-8fcf-eca054e7788c"],
Cell[303208, 7788, 460, 12, 70, "Output",ExpressionUUID->"bfb76243-39ea-4c1b-b8fc-e72e5166d60a"],
Cell[303671, 7802, 301, 7, 70, "Output",ExpressionUUID->"0674b32e-b788-4094-ab26-ea2657b1c2d7"],
Cell[303975, 7811, 355, 9, 70, "Output",ExpressionUUID->"176fbdcd-6dd7-4867-920d-e22966a1d9ab"]
}, Open  ]],
Cell[304345, 7823, 191, 3, 35, "Text",ExpressionUUID->"60f12c7a-9ec6-464e-9f5d-3a977040e01b"],
Cell[CellGroupData[{
Cell[304561, 7830, 658, 16, 52, "Input",ExpressionUUID->"d11ec2b1-aedc-4d5a-925e-06a893d651ad"],
Cell[305222, 7848, 516, 15, 70, "Output",ExpressionUUID->"55e50da4-c1c1-4297-b900-af9c17675930"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305775, 7868, 413, 10, 52, "Input",ExpressionUUID->"6f99e7e9-18a3-4215-955a-19eb3cda95c6"],
Cell[306191, 7880, 455, 12, 70, "Output",ExpressionUUID->"33e51d18-057c-4c63-9695-f51999e370f9"]
}, Open  ]],
Cell[306661, 7895, 169, 3, 35, "Text",ExpressionUUID->"4505a4b3-b349-441b-8d65-643a88b0d925"],
Cell[CellGroupData[{
Cell[306855, 7902, 359, 8, 52, "Input",ExpressionUUID->"fb83e089-7b99-4998-8162-9560e2f343f4"],
Cell[307217, 7912, 956, 29, 70, "Output",ExpressionUUID->"7339136b-d811-404a-b0fd-4177b639fb30"]
}, Open  ]],
Cell[308188, 7944, 220, 4, 35, "Text",ExpressionUUID->"f71a6f8d-6ede-4972-93e1-0b85e1882931"],
Cell[CellGroupData[{
Cell[308433, 7952, 776, 19, 72, "Input",ExpressionUUID->"584cf5a9-1c9d-4d63-8404-e502984ec240"],
Cell[309212, 7973, 1096, 33, 70, "Output",ExpressionUUID->"72367bad-74fd-484c-b279-c9f4a388d9f8"],
Cell[310311, 8008, 1188, 34, 70, "Output",ExpressionUUID->"eb66cd4e-d768-4bdf-bc43-a25e86921efe"]
}, Open  ]],
Cell[311514, 8045, 246, 8, 81, "Text",ExpressionUUID->"9d963350-1027-426d-bb1b-587e07fe3ad0"],
Cell[CellGroupData[{
Cell[311785, 8057, 891, 26, 51, "Input",ExpressionUUID->"c345b613-e80e-4a58-81e2-6b46a5b5d65c"],
Cell[312679, 8085, 530, 14, 70, "Output",ExpressionUUID->"ee28651a-759a-43c4-b29a-2dcdc8bff92a"]
}, Open  ]],
Cell[313224, 8102, 242, 4, 35, "Text",ExpressionUUID->"1d583242-6661-4bff-a673-1342fd065161"],
Cell[CellGroupData[{
Cell[313491, 8110, 1569, 40, 78, "Input",ExpressionUUID->"eafd1686-2a24-4edc-be70-93fdb8902045"],
Cell[315063, 8152, 948, 17, 70, "Output",ExpressionUUID->"a030f002-874f-4264-8a57-35be983bcf54"],
Cell[316014, 8171, 950, 17, 70, "Output",ExpressionUUID->"de3bd86c-3092-428b-9659-f6ffe8388098"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317025, 8195, 179, 3, 54, "Subsection",ExpressionUUID->"09990061-2c85-4127-94ae-e77e603fa536"],
Cell[CellGroupData[{
Cell[317229, 8202, 250, 4, 45, "Subsubsection",ExpressionUUID->"f747b032-ec3a-4547-9cbc-a9eabc739b93"],
Cell[317482, 8208, 192, 3, 35, "Text",ExpressionUUID->"7e9b076a-647c-4812-8e74-964e9afa5c8b"],
Cell[317677, 8213, 171, 3, 35, "Text",ExpressionUUID->"835f5b04-e03e-4e2b-8795-20a328e84c6e"],
Cell[317851, 8218, 755, 24, 98, "Input",ExpressionUUID->"2182f942-218d-4c7a-b50d-b1b448607b77"],
Cell[318609, 8244, 161, 3, 35, "Text",ExpressionUUID->"4d2c33fc-0509-4002-a7bc-97ecc1791976"],
Cell[318773, 8249, 1520, 44, 142, "Input",ExpressionUUID->"e8716c91-9fba-48d3-88eb-ffdd5627a580"],
Cell[320296, 8295, 239, 4, 35, "Text",ExpressionUUID->"a1f3c89f-da69-4bfc-888c-9d7acdfbd66b"],
Cell[320538, 8301, 1268, 32, 73, "Input",ExpressionUUID->"7ca94143-1981-4f90-8565-4f37969e0776"],
Cell[321809, 8335, 247, 4, 35, "Text",ExpressionUUID->"e74990be-7501-4854-9c0c-7f7051f61884"],
Cell[CellGroupData[{
Cell[322081, 8343, 522, 15, 52, "Input",ExpressionUUID->"140b316b-4327-42e1-81f9-49a18722039e"],
Cell[322606, 8360, 4676, 81, 70, "Output",ExpressionUUID->"02673955-eac4-43f8-b65e-310594b0c7e4"]
}, Open  ]],
Cell[327297, 8444, 166, 3, 35, "Text",ExpressionUUID->"22f32bdd-3eef-465f-a375-4cc1fc2ac6ef"],
Cell[CellGroupData[{
Cell[327488, 8451, 1145, 28, 73, "Input",ExpressionUUID->"5ccae3dd-0ac3-4e49-9699-764be6bff935"],
Cell[328636, 8481, 3306, 72, 70, "Output",ExpressionUUID->"23d3113e-3702-4c58-969a-1cf59f8a60e9"]
}, Open  ]],
Cell[331957, 8556, 165, 3, 35, "Text",ExpressionUUID->"6f5e8fd0-3347-4c0a-bad2-8bf45c969a71"],
Cell[CellGroupData[{
Cell[332147, 8563, 2167, 60, 113, "Input",ExpressionUUID->"f517037b-0209-41e5-b944-795e8a65ce82"],
Cell[334317, 8625, 2859, 59, 70, "Output",ExpressionUUID->"e059237d-b090-4852-8311-0fb8ed224d7f"],
Cell[337179, 8686, 730, 12, 70, "Output",ExpressionUUID->"1a7667cd-1545-4b2c-9418-786623c8bc6d"]
}, Open  ]],
Cell[337924, 8701, 186, 3, 35, "Text",ExpressionUUID->"3cdba6ae-89f0-4a35-b459-13e950166852"],
Cell[338113, 8706, 933, 28, 51, "Input",ExpressionUUID->"5f4ec054-05ce-43c5-99b3-5c5f83b63042"],
Cell[339049, 8736, 167, 3, 35, "Text",ExpressionUUID->"48344956-2116-4fb2-8bbd-0d8502f1b93c"],
Cell[339219, 8741, 969, 28, 72, "Input",ExpressionUUID->"801efb72-487c-452b-b0cf-2a4c7bbac4dd"],
Cell[CellGroupData[{
Cell[340213, 8773, 1119, 32, 92, "Input",ExpressionUUID->"e3fbf67f-e02d-40e8-9fc2-32e543685705"],
Cell[341335, 8807, 2334, 41, 70, "Output",ExpressionUUID->"0eee4abe-5f1f-4763-9d3b-63f55acec630"],
Cell[343672, 8850, 2684, 70, 70, "Output",ExpressionUUID->"667017bb-b826-4560-91c7-a740c6bd7940"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[346405, 8926, 165, 3, 37, "Subsubsection",ExpressionUUID->"5ad65dc9-7c81-4ce0-86de-01a8581d0f28"],
Cell[346573, 8931, 183, 3, 35, "Text",ExpressionUUID->"33fc7854-a513-4a4b-8ce2-e16b1ed0e69e"],
Cell[CellGroupData[{
Cell[346781, 8938, 690, 19, 73, "Input",ExpressionUUID->"0ba9bb0b-fc15-4208-b1a9-82f36e93a0ef"],
Cell[347474, 8959, 2733, 72, 70, "Output",ExpressionUUID->"d88815c4-2836-471f-97c6-de8cc6671ba1"],
Cell[350210, 9033, 681, 11, 70, "Output",ExpressionUUID->"598ff7eb-60d1-4b83-a194-cb0c3ff29948"],
Cell[350894, 9046, 1834, 51, 70, "Output",ExpressionUUID->"29913047-31fa-41fb-ad6d-fe1fedf9d142"]
}, Open  ]],
Cell[352743, 9100, 228, 4, 35, "Text",ExpressionUUID->"062a3e39-f815-4b38-a173-65528f42fc6b"],
Cell[CellGroupData[{
Cell[352996, 9108, 1416, 45, 96, "Input",ExpressionUUID->"f96b8529-13d3-41b8-b72d-19d606355c58"],
Cell[354415, 9155, 1762, 50, 70, "Output",ExpressionUUID->"7d9d08df-80f0-40c9-a119-be49d1b80c90"],
Cell[356180, 9207, 1040, 26, 70, "Output",ExpressionUUID->"d9815852-e4e9-4206-b354-9b3cede4f8e3"]
}, Open  ]],
Cell[357235, 9236, 213, 4, 35, "Text",ExpressionUUID->"6f1a0a9e-a4b8-4c20-8f17-5d1d1615a16b"],
Cell[CellGroupData[{
Cell[357473, 9244, 3857, 114, 264, "Input",ExpressionUUID->"ca206928-bfe1-4628-ab76-b27de0f96b21"],
Cell[361333, 9360, 1622, 44, 70, "Output",ExpressionUUID->"8730e4b4-d600-4cab-b857-6444691d6668"],
Cell[362958, 9406, 5109, 149, 70, "Output",ExpressionUUID->"ad92d964-41d2-4303-b59f-5e11538022e4"],
Cell[368070, 9557, 4782, 142, 70, "Output",ExpressionUUID->"d3908bdc-7e03-450a-ab47-e4d1ae043228"]
}, Open  ]],
Cell[372867, 9702, 165, 3, 44, "Text",ExpressionUUID->"6d739002-dbe6-415b-a543-d16275de8bd8"],
Cell[CellGroupData[{
Cell[373057, 9709, 6530, 195, 317, "Input",ExpressionUUID->"1fec0f68-8a36-4f84-8b82-9b50f6160dbb"],
Cell[379590, 9906, 18094, 334, 70, "Output",ExpressionUUID->"e56211b1-fc4f-4165-872d-19b5175148cb"]
}, Open  ]],
Cell[397699, 10243, 159, 3, 44, "Text",ExpressionUUID->"6e821495-1e8e-40c1-ad5c-abd961849e17"],
Cell[CellGroupData[{
Cell[397883, 10250, 1728, 39, 176, "Input",ExpressionUUID->"bde85f32-c8e3-4621-a19c-e07721e309ba"],
Cell[399614, 10291, 846, 17, 70, "Output",ExpressionUUID->"e37788e8-2236-4652-acf9-afb8b73c0699"]
}, Open  ]],
Cell[400475, 10311, 216, 4, 44, "Text",ExpressionUUID->"804ed6c0-8393-4480-af06-85c50f846562"],
Cell[CellGroupData[{
Cell[400716, 10319, 5083, 118, 264, "Input",ExpressionUUID->"5a75605a-99be-4396-a3d0-63415b36d57b"],
Cell[405802, 10439, 4741, 111, 70, "Output",ExpressionUUID->"48c3c7fd-99ec-433d-8cd7-3799a2e969aa"],
Cell[410546, 10552, 2286, 32, 70, "Output",ExpressionUUID->"60fe4825-f2bd-46f1-b530-4d693e1b5a3b"],
Cell[412835, 10586, 5798, 126, 70, "Output",ExpressionUUID->"1b0a81c9-0773-4ccc-92ae-67fc6d1bcb52"]
}, Open  ]],
Cell[418648, 10715, 443, 9, 35, "Text",ExpressionUUID->"7f150eb2-2f7e-4fcd-a21a-254b7840525a"],
Cell[CellGroupData[{
Cell[419116, 10728, 3134, 74, 161, "Input",ExpressionUUID->"e21ac9a1-fe34-4e58-a5bf-31208ad3a465"],
Cell[422253, 10804, 1297, 19, 70, "Output",ExpressionUUID->"6a5251c5-8883-4759-89b8-1704b4bd5c2e"]
}, Open  ]],
Cell[423565, 10826, 148, 3, 35, "Text",ExpressionUUID->"40ef5bc4-03b6-4472-8871-2fcda7a1d3bf"],
Cell[CellGroupData[{
Cell[423738, 10833, 2991, 83, 212, "Input",ExpressionUUID->"32db9669-be35-4117-b8f5-0ec10d26c46e"],
Cell[426732, 10918, 25296, 454, 70, "Output",ExpressionUUID->"bb1da62e-1679-4b92-8dae-ba4c3dba7f99"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[452077, 11378, 189, 3, 37, "Subsubsection",ExpressionUUID->"d375cd4f-f6a8-4832-ad7a-9fc63e96103d"],
Cell[452269, 11383, 294, 7, 44, "Text",ExpressionUUID->"5e2d331e-1485-4b21-9f14-3c84f51c188d"],
Cell[CellGroupData[{
Cell[452588, 11394, 646, 18, 64, "Input",ExpressionUUID->"a6303a93-4c19-4447-a542-df1308d87739"],
Cell[453237, 11414, 1287, 42, 70, "Output",ExpressionUUID->"c60903f3-752d-4fda-9552-c4b00e986c17"]
}, Open  ]],
Cell[454539, 11459, 161, 3, 44, "Text",ExpressionUUID->"9c7c3125-442a-4c5b-8c63-59a0811ae3d0"],
Cell[CellGroupData[{
Cell[454725, 11466, 1807, 51, 89, "Input",ExpressionUUID->"153e757d-100c-4ae5-91c2-f18dcb16e06e"],
Cell[456535, 11519, 1063, 28, 70, "Output",ExpressionUUID->"84996f4d-d3c2-4445-884a-0d3127e7585b"],
Cell[457601, 11549, 713, 16, 70, "Output",ExpressionUUID->"55aaa0fe-9caf-4625-85e3-98f69c0622d6"]
}, Open  ]],
Cell[458329, 11568, 149, 3, 44, "Text",ExpressionUUID->"ffa4c3c6-2a21-4674-8411-df1a63ef49b2"],
Cell[CellGroupData[{
Cell[458503, 11575, 1592, 46, 225, "Input",ExpressionUUID->"a3774bc1-a9a4-4b43-95c3-7adf633fa5c4"],
Cell[460098, 11623, 614, 10, 70, "Output",ExpressionUUID->"0fe4b870-9335-45da-bedd-1e49f5cc60a4"],
Cell[460715, 11635, 637, 13, 70, "Output",ExpressionUUID->"88189b69-1ee7-4d59-b216-b56e824e2f6e"],
Cell[461355, 11650, 917, 24, 70, "Output",ExpressionUUID->"1c665098-c5d0-4f64-adc1-8c1f409b2bab"],
Cell[462275, 11676, 600, 11, 70, "Output",ExpressionUUID->"87e37d07-2a41-46af-a0be-3b825a98b8e0"]
}, Open  ]],
Cell[462890, 11690, 161, 3, 44, "Text",ExpressionUUID->"794cbc57-d331-492a-921a-5c8b7c0ee4e5"],
Cell[CellGroupData[{
Cell[463076, 11697, 2028, 57, 257, "Input",ExpressionUUID->"d735b107-9691-4790-98ce-d9334a1d001e"],
Cell[465107, 11756, 1394, 48, 70, "Output",ExpressionUUID->"7db47a36-c2e6-4f37-a145-6b8e2bbe03df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466538, 11809, 238, 5, 36, "Input",ExpressionUUID->"8f489c27-7d2f-4e35-870f-23e9c258f220"],
Cell[466779, 11816, 496, 11, 70, "Message",ExpressionUUID->"8d50a7a4-fd01-4326-b848-8cc425d1364a"],
Cell[467278, 11829, 313, 6, 70, "Output",ExpressionUUID->"4cea0043-fcef-4673-8612-941df1257298"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[467640, 11841, 173, 3, 37, "Subsubsection",ExpressionUUID->"e6459c79-ede1-43cd-a8f8-5ac299aad297"],
Cell[467816, 11846, 207, 4, 36, "Input",ExpressionUUID->"d42d32da-62a5-4e8c-962f-fc7aceb93d33"],
Cell[468026, 11852, 187, 3, 44, "Text",ExpressionUUID->"7ff56d90-ea86-4fc3-982b-935a2d5daa53"],
Cell[CellGroupData[{
Cell[468238, 11859, 1206, 31, 193, "Input",ExpressionUUID->"9399bef3-b814-4f9d-804d-a0141d13d589"],
Cell[469447, 11892, 696, 12, 70, "Output",ExpressionUUID->"cafe72f0-b18b-47f7-a087-bc3123296384"],
Cell[470146, 11906, 608, 9, 70, "Output",ExpressionUUID->"211154d6-1b25-48f4-bfe5-9af068525c88"],
Cell[470757, 11917, 608, 9, 70, "Output",ExpressionUUID->"b6002dd0-425d-4027-88c9-1aeb384232af"],
Cell[471368, 11928, 3145, 88, 70, "Output",ExpressionUUID->"a7ca0c96-fe6e-4976-a2db-8ef5203e363a"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[474574, 12023, 284, 4, 54, "Subsection",ExpressionUUID->"1aa08707-f921-4df9-b568-85cfa6a98fcf"],
Cell[CellGroupData[{
Cell[474883, 12031, 223, 4, 45, "Subsubsection",ExpressionUUID->"3af83cd3-2a90-409c-9536-667e113184b9"],
Cell[475109, 12037, 177, 3, 44, "Text",ExpressionUUID->"7cf145f7-33d0-44fa-9dc2-ca2aa5aff8f1"],
Cell[CellGroupData[{
Cell[475311, 12044, 379, 11, 40, "Input",ExpressionUUID->"7098a24b-4c1a-42d0-9e16-5edf34a306c3"],
Cell[475693, 12057, 727, 16, 70, "Output",ExpressionUUID->"ebed6220-5a1f-4df2-8ecc-cad790b6898e"]
}, Open  ]],
Cell[476435, 12076, 165, 3, 44, "Text",ExpressionUUID->"2d24d66c-47d1-4c31-9418-17d5d1584cfc"],
Cell[CellGroupData[{
Cell[476625, 12083, 2782, 78, 272, "Input",ExpressionUUID->"b48bf4d0-16b4-42bd-b3a7-c923f49c618b"],
Cell[479410, 12163, 571, 14, 70, "Output",ExpressionUUID->"a6b607d7-2e26-485a-9e08-890022614e4a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[480030, 12183, 172, 3, 37, "Subsubsection",ExpressionUUID->"f1484ef9-4940-4588-8b10-411e50007c30"],
Cell[480205, 12188, 210, 4, 44, "Text",ExpressionUUID->"f81feab2-0d28-48af-833d-8889094e2534"],
Cell[480418, 12194, 7737, 204, 722, "Input",ExpressionUUID->"97e7eda9-8890-4173-b15b-42e8b37d704a"],
Cell[488158, 12400, 193, 3, 44, "Text",ExpressionUUID->"b2f18d17-d5d5-4218-a144-52cdc99c4535"],
Cell[CellGroupData[{
Cell[488376, 12407, 1195, 35, 116, "Input",ExpressionUUID->"b47e21e5-c53b-47b3-bdec-caf5552c400e"],
Cell[489574, 12444, 476, 11, 70, "Output",ExpressionUUID->"8fe1e82c-7a2a-4b30-bf4a-e4c8b5b28924"],
Cell[490053, 12457, 344, 6, 70, "Output",ExpressionUUID->"2023c336-8860-4847-94ab-56005e001b93"]
}, Open  ]],
Cell[490412, 12466, 174, 3, 44, "Text",ExpressionUUID->"6ccc7320-7798-4d75-8480-6d76017581b7"],
Cell[CellGroupData[{
Cell[490611, 12473, 1378, 40, 193, "Input",ExpressionUUID->"1140d271-8266-4806-9751-ca6abc9066ea"],
Cell[491992, 12515, 600, 14, 70, "Output",ExpressionUUID->"dea998e0-c48c-4b4f-b941-c0c1c7ac8ce2"],
Cell[492595, 12531, 914, 25, 70, "Output",ExpressionUUID->"0df2cb04-3c9c-4387-a35a-8db938abba78"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[493558, 12562, 182, 3, 37, "Subsubsection",ExpressionUUID->"35dc0f33-849c-4c39-a8b0-baa959d4c4fa"],
Cell[493743, 12567, 270, 4, 44, "Text",ExpressionUUID->"7b00a07e-99f5-49dc-b9ef-0ae50e407039"],
Cell[494016, 12573, 5294, 158, 432, "Input",ExpressionUUID->"50043fd5-5682-41a2-8cec-c35210b84e16"],
Cell[499313, 12733, 166, 3, 44, "Text",ExpressionUUID->"b42115df-2510-4619-9ff7-9a387b8d60c8"],
Cell[499482, 12738, 5369, 159, 432, "Input",ExpressionUUID->"5d68b0f2-52a3-472f-9dfe-a9226c1c658b"]
}, Closed]],
Cell[CellGroupData[{
Cell[504888, 12902, 192, 3, 37, "Subsubsection",ExpressionUUID->"0aaf0ced-d8c7-4325-9b39-d7be496f4cee"],
Cell[505083, 12907, 198, 3, 44, "Text",ExpressionUUID->"5e80cf20-17c8-4ebf-97ab-eb58bdcd1728"],
Cell[505284, 12912, 3934, 99, 409, "Input",ExpressionUUID->"3f2102e1-77fa-49ec-a5b0-2601c7846df4"],
Cell[509221, 13013, 170, 3, 44, "Text",ExpressionUUID->"3c339094-1384-4639-b5ef-0e5e48af3da9"],
Cell[509394, 13018, 1087, 27, 168, "Input",ExpressionUUID->"64d61696-71f0-4a0e-98c4-f6e209cedb75"],
Cell[510484, 13047, 223, 6, 72, "Text",ExpressionUUID->"0b87e4fa-449b-404d-961d-6fb62cff87db"],
Cell[510710, 13055, 1038, 29, 64, "Input",ExpressionUUID->"116554a2-355d-42ed-8219-d04f3a2432d4"],
Cell[511751, 13086, 169, 3, 44, "Text",ExpressionUUID->"b171491c-d516-4f93-afed-de44afea45e9"],
Cell[CellGroupData[{
Cell[511945, 13093, 732, 17, 64, "Input",ExpressionUUID->"ff751454-c0b3-4d8b-a073-ea59557efa8d"],
Cell[512680, 13112, 2847, 83, 70, "Output",ExpressionUUID->"1f919a14-23e0-41fa-ba1b-a9ae0b3fff7d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[515576, 13201, 172, 3, 37, "Subsubsection",ExpressionUUID->"e87f216d-866f-470e-ab6e-b8404dce773b"],
Cell[515751, 13206, 175, 3, 35, "Text",ExpressionUUID->"fa9a4c36-8488-4949-90b9-774a324a83cc"],
Cell[515929, 13211, 1589, 37, 73, "Input",ExpressionUUID->"93584e59-626f-449e-a9a5-05d1a951f671"],
Cell[CellGroupData[{
Cell[517543, 13252, 2383, 64, 157, "Input",ExpressionUUID->"88c412d6-b0e2-471b-8d64-d7873b3bc379"],
Cell[519929, 13318, 1182, 20, 28, "Message",ExpressionUUID->"75dc5ddd-1ac0-4049-8595-8d977d47a3d3"],
Cell[521114, 13340, 1180, 20, 28, "Message",ExpressionUUID->"e102671a-d1a7-4926-af53-e5e12806e4fa"],
Cell[522297, 13362, 1182, 20, 28, "Message",ExpressionUUID->"b33818a1-fb16-4f7a-9823-530ecfe3a9ea"],
Cell[523482, 13384, 1186, 20, 28, "Message",ExpressionUUID->"b4a2a42a-15a3-408f-b23f-e88a4893eea8"],
Cell[524671, 13406, 8486, 157, 449, "Output",ExpressionUUID->"1a6949b9-4e34-4e1f-9b32-6a60bf546d19"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


